Renormalization of the Polyakov loop with gradient flow

We use the gradient flow for the renormalization of the Polyakov loop in various representations. Using 2+1 flavor QCD with highly improved staggered quarks and lattices with temporal extents of $N_\tau=6$, $8$, $10$ and $12$ we calculate the renormalized Polyakov loop in many representations including fundamental, sextet, adjoint, decuplet, 15-plet, 24-plet and 27-plet. This approach allows for the calculations of the renormalized Polyakov loops over a large temperature range from $T=116$ MeV up to $T=815$ MeV, with small errors not only for the Polyakov loop in fundamental representation, but also for the Polyakov loops in higher representations. We compare our results with standard renormalization schemes and discuss the Casimir scaling of the Polyakov loops.

==> anc/0.025ms/32x6/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 7.700000000000000e-01 1.039867553562781e-01 1.174745041733319e-03 4.949462429151532e-03 3.969789077199290e-04 1.068729244726919e-02 5.486702552889805e-04 5.394162683536073e-04 1.991161735511728e-04 6.127436903600382e-04 2.963473141336969e-04 3.329760177091885e-04 1.932265387470124e-04 1.603499295475665e-04 2.008509845280604e-04 2.224992929053128e-04 3.501099506040008e-04 0 0 0 0 0 0 0 0 0.000195862744722 2.06196113385e-05 4.88330741308e-05 4.08833775639e-06 5.83356041396e-06 4.11886774811e-07 6.97001591567e-07 1.23839971269e-06
5.900 8.400000000000000e-01 1.243939551610508e-01 1.627969288936482e-03 6.626953103825040e-03 5.653287985519849e-04 1.317648060078592e-02 1.475960844132619e-03 2.917769217102808e-04 4.775540921791788e-04 1.345227186484910e-03 3.857491039720548e-04 5.319927437153668e-04 3.607004512596529e-04 6.826954714736143e-04 3.138321754985193e-04 3.445100405853282e-04 4.386306849468147e-04 0 0 0 0 0 0 0 0 0.000405806984051 5.6203754855e-05 0.000120245677186 6.05521215228e-06 1.17917934049e-05 1.55310794437e-06 3.15781167361e-06 1.57082050063e-05
5.950 9.300000000000000e-01 1.707112164360362e-01 1.815607878799206e-03 1.401436082869140e-02 6.558257274000312e-04 2.902831850415800e-02 8.727750901559575e-04 6.050619685842863e-04 3.691885828932419e-04 2.138258579867088e-03 3.643823978006273e-04 1.900514534760874e-04 2.229248090086007e-04 3.699323973655642e-04 2.821823024766904e-04 4.998203203663030e-05 4.046334062539239e-04 0 0 0 0 0 0 0 0 0.000176708902964 3.49840572086e-05 6.8714502742e-05 3.53101469671e-06 9.06299161291e-06 4.47438068913e-07 6.54218781564e-07 1.58878890217e-06
6.000 1.020000000000000e+00 2.359474438109880e-01 2.885245255472729e-03 2.787479070175585e-02 8.002046446033603e-04 5.555622652262968e-02 1.531602214373111e-03 2.579808816462577e-03 2.882878626910378e-04 6.899105345178713e-03 4.769011861687237e-04 9.454380705347309e-05 2.734486415431031e-04 8.213898226946656e-04 3.171882379971358e-04 1.476613344742557e-03 3.822325465070035e-04 0 0 0 0 0 0 0 0 0.000268720977988 7.53342435559e-05 0.00013932246993 1.11866585126e-05 3.03875801787e-05 3.13931195227e-07 3.48142540767e-06 5.55677089256e-06
6.025 1.070000000000000e+00 2.734620470778293e-01 2.719611329925058e-03 3.625964720521646e-02 8.496068288067170e-04 7.274494491205789e-02 1.512290142679457e-03 3.190326262940130e-03 3.651332391638121e-04 1.007782622046415e-02 5.572799415299014e-04 6.522856833198712e-04 2.877337620172148e-04 1.064489722408484e-03 2.963981347602249e-04 1.601224785308947e-03 4.180077683799640e-04 0 0 0 0 0 0 0 0 0.000346023921829 0.000112350780216 0.000205305483158 1.67241018001e-05 4.83644644641e-05 1.11125566187e-06 5.78491795848e-06 1.31634735689e-05
6.038 1.100000000000000e+00 2.976136704794110e-01 2.288811840914757e-03 4.391596272429660e-02 9.807137423507772e-04 8.570351248802004e-02 1.741946025611338e-03 5.150566236242942e-03 4.212284826694587e-04 1.313788004190696e-02 6.093707452367860e-04 6.558904700548273e-04 2.862451824695155e-04 1.650178798275625e-03 3.661473870281064e-04 2.442475890970549e-03 5.531443733422439e-04 0 0 0 0 0 0 0 0 0.000125649878589 4.47819369034e-05 7.932076148e-05 8.28014228706e-06 2.0030434293e-05 1.06081489017e-06 2.84590294437e-06 4.39138669945e-06
6.050 1.120000000000000e+00 3.181591314563523e-01 3.064706246797507e-03 4.931359872060631e-02 1.055402638081870e-03 9.593065679309964e-02 1.857065296360504e-03 5.395914435620627e-03 3.741889758999379e-04 1.431893727192312e-02 5.905155767658536e-04 6.974945704544154e-04 3.231259862555312e-04 1.127847647944452e-03 3.558920670636297e-04 2.215309604071906e-03 5.475884502906665e-04 0 0 0 0 0 0 0 0 0.000904382133352 0.000335722104706 0.0005936499107 6.25601591806e-05 0.000153002338823 7.80309882342e-06 2.20652567845e-05 3.06994356719e-05
6.062 1.150000000000000e+00 3.378070194814087e-01 3.801786468840755e-03 5.627440052329593e-02 1.314820484201645e-03 1.090790637991307e-01 2.210096913285946e-03 6.671686660200345e-03 5.791998862578634e-04 1.925155719338709e-02 8.439397862060966e-04 6.615317329898549e-04 2.926099345454245e-04 2.564003393516282e-03 4.333965901831865e-04 4.330456525270089e-03 5.600912564272132e-04 0 0 0 0 0 0 0 0 0.000253159314409 9.99220675959e-05 0.000176186827131 1.87470415003e-05 4.91098114871e-05 2.61723431985e-06 1.00380296563e-05 1.50205756401e-05
6.075 1.180000000000000e+00 3.720170423804435e-01 3.351521147082673e-03 6.703896667501553e-02 1.456496414172835e-03 1.282719021262674e-01 2.431925967144566e-03 8.088466696077495e-03 5.539071298584202e-04 2.216123513313652e-02 9.900132536246001e-04 8.521682022492664e-04 3.637608026833448e-04 2.438582936846316e-03 4.916014286047841e-04 3.916923135493261e-03 6.073904809492734e-04 0 0 0 0 0 0 0 0 0.000123995303443 5.32615345155e-05 9.34489222674e-05 1.11089121475e-05 2.74268671365e-05 1.77149807727e-06 4.83261211632e-06 6.72334225326e-06
6.090 1.220000000000000e+00 4.137831189093245e-01 3.553078702645195e-03 8.505181287321500e-02 1.622556027995857e-03 1.588305535318441e-01 2.677848365028743e-03 1.202441418820994e-02 5.478920426496022e-04 3.220919837041571e-02 9.026338652977550e-04 1.381086557379711e-03 3.073159165290464e-04 4.909442850868129e-03 5.056016564176904e-04 7.242055490050213e-03 6.464344059974884e-04 0 0 0 0 0 0 0 0 0.000984014020675 0.000478003998585 0.000816240806156 0.00011552444359 0.000276441245584 1.59720326503e-05 5.65156123319e-05 8.34148723498e-05
6.100 1.240000000000000e+00 4.340215479391982e-01 4.577333630879828e-03 9.072543083005177e-02 2.163110056269950e-03 1.704230035228642e-01 3.556070030382399e-03 1.255555210674539e-02 6.146569681071378e-04 3.401389306497695e-02 1.327133008346814e-03 1.430456710446482e-03 3.199389580165749e-04 5.243499725016770e-03 4.864390338048386e-04 7.924755684320073e-03 6.062968249033688e-04 0 0 0 0 0 0 0 0 0.000195784720802 9.90751648482e-05 0.000168193205136 2.38790365546e-05 5.8040659323e-05 3.82330707352e-06 1.14150880432e-05 1.72657943499e-05
6.105 1.250000000000000e+00 4.506455246118611e-01 3.758775560986337e-03 9.742685401956486e-02 1.757537960861772e-03 1.802619142849110e-01 2.992525571702214e-03 1.360008924613923e-02 7.194584114865384e-04 3.634638360068326e-02 1.269141748625023e-03 1.728544994518284e-03 3.526680154478829e-04 4.640891213086843e-03 4.707325241886898e-04 6.923561275456030e-03 6.805780537002293e-04 0 0 0 0 0 0 0 0 0.000265218814861 0.000137621235365 0.000231225468911 3.26476242392e-05 7.96435844833e-05 4.49582653828e-06 1.53907063868e-05 2.1722483976e-05
6.120 1.290000000000000e+00 4.947432774726220e-01 3.071346588445397e-03 1.195381121824529e-01 1.404805211330018e-03 2.177381643181777e-01 2.327564498978037e-03 1.926997462008719e-02 6.008819188547057e-04 5.017874390914916e-02 9.431839532577499e-04 1.965673438955965e-03 3.598428601020063e-04 7.586354960626432e-03 5.271832247115829e-04 1.099669699398135e-02 7.018230138848923e-04 0 0 0 0 0 0 0 0 0.000457823136378 0.000263975692547 0.000436401115822 7.14264311128e-05 0.000169870421751 1.1211018504e-05 3.81202047636e-05 5.45621353186e-05
6.125 1.300000000000000e+00 5.015951000249923e-01 4.313330198099282e-03 1.228713322219350e-01 2.310149469325373e-03 2.250352107439454e-01 3.676196670561460e-03 1.971151299702692e-02 8.787086235637747e-04 5.217856024055625e-02 1.661846477523785e-03 2.037991624960982e-03 4.348901391114450e-04 7.606659756043525e-03 6.600957373473745e-04 1.187700934733524e-02 8.442097650535464e-04 0 0 0 0 0 0 0 0 0.000149167847992 8.6300742935e-05 0.000143415805945 2.36147746269e-05 5.58747343562e-05 4.15574679098e-06 1.27766838035e-05 1.82431595352e-05
6.150 1.370000000000000e+00 5.938361437375460e-01 4.576352938356783e-03 1.717386807513494e-01 2.622350602256559e-03 3.042448557554644e-01 4.215316890297733e-03 3.319215755563067e-02 1.070612076832592e-03 8.161234710189216e-02 1.921720602521743e-03 4.746784691903086e-03 4.875792123320457e-04 1.526332482916607e-02 8.385843596210141e-04 2.098065726923282e-02 1.185565314369097e-03 0 0 0 0 0 0 0 0 0.00126213852445 0.000864666668651 0.00140377596554 0.000284625561769 0.000634482369808 6.23071791769e-05 0.000173716101334 0.000229756346767
6.165 1.410000000000000e+00 6.480333386990338e-01 4.848434588557715e-03 2.053602394546135e-01 3.506698093743251e-03 3.607117791625171e-01 5.418441749403250e-03 4.296487560535985e-02 1.428348942530590e-03 1.048732934582518e-01 2.763991140434658e-03 6.329108889253230e-03 5.400504324849217e-04 2.010512003655127e-02 1.171445352498281e-03 2.888282559980052e-02 1.519084500159890e-03 0 0 0 0 0 0 0 0 0.00120903829197 0.000912227627386 0.00145480699148 0.00032699193064 0.000717265489748 7.53313409368e-05 0.000211467752749 0.000284948992899
6.175 1.430000000000000e+00 6.792877297807213e-01 5.293576379098611e-03 2.266393109012134e-01 3.892901820168758e-03 3.955274424748637e-01 6.011904494938963e-03 5.056807007708784e-02 1.800583127566837e-03 1.213929994738627e-01 3.343349852998378e-03 8.218212993651277e-03 7.917189076584389e-04 2.564311442959871e-02 1.432535676619050e-03 3.602248724119143e-02 1.803602018229226e-03 0 0 0 0 0 0 0 0 0.000960846301721 0.000756178405213 0.00119835942986 0.000287209914988 0.000617959399863 7.20538922913e-05 0.000193419623799 0.000259151913691
6.185 1.460000000000000e+00 7.148683780803045e-01 5.146162033688595e-03 2.510616798604908e-01 3.735255450051466e-03 4.354270742239719e-01 5.835358268400217e-03 5.894031443105986e-02 1.649801058470795e-03 1.404758449463596e-01 3.190344596565235e-03 1.065566643316186e-02 7.299311291387726e-04 3.152571032481216e-02 1.380061220154586e-03 4.400348861525399e-02 1.813716926080713e-03 0 0 0 0 0 0 0 0 0.000439689335304 0.000363156516491 0.000573862874972 0.00014376090246 0.00030823480836 3.76839566619e-05 0.000101094490112 0.000134599392054
6.195 1.490000000000000e+00 7.459084185181699e-01 4.485291560403596e-03 2.741694857663638e-01 3.501741235083661e-03 4.713828224419304e-01 5.714437444136308e-03 6.720000365343912e-02 1.343931889877983e-03 1.579800180922142e-01 2.950672265181920e-03 1.218934614902565e-02 4.826878850892227e-04 3.619208960145323e-02 1.124726667507741e-03 4.938049414001374e-02 1.561943208817987e-03 0 0 0 0 0 0 0 0 6.371410817e-05 5.49342553638e-05 8.60552179304e-05 2.26678374391e-05 4.82867592142e-05 5.98865412565e-06 1.62840916532e-05 2.19487161137e-05


==> anc/0.025ms/32x8/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.195 1.490000000000000e+00 1.368021853912440e-01 2.299555074044653e-03 8.865686811929362e-03 6.013431214221671e-04 1.954880247188720e-02 1.171416768486359e-03 8.924354055818421e-04 4.626263934295343e-04 1.612386258301645e-03 4.428185285162350e-04 2.974513920787038e-04 3.627931815555569e-04 3.148564747394139e-04 2.908751214433093e-04 2.612727796068007e-04 5.825143546963426e-04 0 0 0 0 0 0 0 0 1.3890804244e-05 2.12663932936e-06 4.5482674872e-06 2.07558399842e-07 5.08249781645e-07 1.62971301296e-07 6.86495874138e-08 1.36298596801e-07
6.245 1.640000000000000e+00 1.900291081214719e-01 2.488354639700290e-03 1.726557790833821e-02 8.008808067912589e-04 3.799203054867616e-02 1.456485214805533e-03 1.367169278293121e-03 4.507713831414024e-04 3.938214996164481e-03 6.027568497552833e-04 4.544607955902425e-04 3.209806131039315e-04 8.708000926236662e-04 3.120336292560397e-04 9.940673656115748e-04 5.601116174240757e-04 0 0 0 0 0 0 0 0 0.000220463391472 4.94190260382e-05 9.75109813762e-05 5.03327841312e-06 1.64249575245e-05 1.85839694724e-06 2.39808547567e-06 1.06212525757e-06
6.260 1.690000000000000e+00 2.056139489069736e-01 3.063936487721752e-03 1.889686826813158e-02 1.022407402983662e-03 4.047099365061776e-02 1.490517264447414e-03 1.483871747936208e-03 5.306755830322924e-04 3.630821819275349e-03 6.954819414731338e-04 4.494961442523394e-04 2.947740974827112e-04 7.679545790784299e-04 4.633595636318315e-04 7.528298658680102e-04 5.473806210650920e-04 0 0 0 0 0 0 0 0 0.000136930836974 3.17713436316e-05 6.12950621178e-05 3.70637385621e-06 1.04609608253e-05 8.31280275339e-07 1.68096011943e-06 3.48042397801e-06
6.285 1.780000000000000e+00 2.391455839255106e-01 3.666132336631749e-03 2.748808412818810e-02 1.172101597526203e-03 5.490428400834947e-02 1.860441510054785e-03 1.874777046721788e-03 5.884888455234272e-04 6.996496057087012e-03 6.360411968336283e-04 4.582589004742559e-04 3.528863993412009e-04 4.086390556821744e-04 4.549266576892443e-04 1.162895946906508e-03 5.560603711098040e-04 0 0 0 0 0 0 0 0 0.000317246566489 8.94979630119e-05 0.000165437364651 1.35919722682e-05 3.6001724593e-05 1.15292162744e-07 4.91320882783e-06 5.62915658349e-06
6.300 1.830000000000000e+00 2.722434338822569e-01 3.936282198425307e-03 3.604069487334759e-02 1.451813481494619e-03 7.146237808966399e-02 2.053820512639995e-03 3.392294454973320e-03 6.088639122051795e-04 9.429264889034221e-03 8.759827755196248e-04 9.277018434981328e-04 3.969484225276185e-04 1.247117466856728e-03 4.459315234021500e-04 1.276622348707554e-03 6.968209069461225e-04 0 0 0 0 0 0 0 0 6.88656157431e-05 2.14928586524e-05 3.9525606136e-05 3.18485274668e-06 8.53510785578e-06 8.29382018867e-07 1.54000705327e-06 1.22502251245e-06
6.315 1.880000000000000e+00 2.880197741315725e-01 3.906134202950392e-03 3.956811421292030e-02 1.471984944362292e-03 8.118655294996087e-02 2.545082615146999e-03 3.060389223832545e-03 6.011253835073600e-04 1.131822593941703e-02 9.163901369591202e-04 8.819161874793270e-04 4.340596763276841e-04 1.784433666688247e-03 4.667268432470192e-04 8.596922795526764e-04 7.643146652939073e-04 0 0 0 0 0 0 0 0 0.000378767379572 0.00012308578892 0.000227186652561 1.66866015225e-05 5.2697540917e-05 2.51040059633e-06 9.03305445825e-06 1.07332572247e-05
6.330 1.940000000000000e+00 3.157688962125579e-01 4.468022474249118e-03 4.660691055746821e-02 1.910132651759521e-03 9.434837543613435e-02 3.252314452133557e-03 3.948191511945210e-03 7.009399332788899e-04 1.464948997170681e-02 1.085529998338730e-03 4.695695533268744e-04 4.269854742107143e-04 1.999568358639464e-03 5.445307939927742e-04 2.650310201097352e-03 6.748295824844470e-04 0 0 0 0 0 0 0 0 1.36863574421e-05 4.92241193178e-06 8.94847516565e-06 8.1690705479e-07 2.39269289319e-06 6.11793401256e-08 3.33551190536e-07 6.53375882648e-07
6.341 1.980000000000000e+00 3.482526650870758e-01 6.009015581636012e-03 5.763653092023539e-02 2.371565980564647e-03 1.116247137647296e-01 4.044330171583669e-03 6.356132742265216e-03 8.970910122732547e-04 1.806183917952468e-02 1.340931180387484e-03 6.622270018213971e-04 3.883315174437474e-04 2.190675336518097e-03 6.273964382789598e-04 2.988712974355057e-03 8.231957819258222e-04 0 0 0 0 0 0 0 0 0.000239680961076 9.53805406354e-05 0.00016674099273 1.79242953852e-05 4.57486644247e-05 6.17018184397e-07 6.2224118381e-06 9.71563769506e-06
6.354 2.030000000000000e+00 3.777962781692263e-01 4.821318621099060e-03 6.581937593847056e-02 1.934552828581196e-03 1.267097013210313e-01 3.332243201548091e-03 7.366325675967429e-03 6.936989680783138e-04 2.163604679078794e-02 1.263746647919190e-03 1.286785696962132e-03 4.487195933918320e-04 3.370226516323487e-03 5.592883557895264e-04 4.766592117244604e-03 8.504934812018759e-04 0 0 0 0 0 0 0 0 0.000383741414226 0.000163045438871 0.000282634841031 3.27302920774e-05 8.12352925879e-05 5.67621832213e-06 1.28489244735e-05 2.22067976246e-05
6.365 2.080000000000000e+00 4.079982107796928e-01 5.412961234391736e-03 7.846057657083400e-02 2.360656485451972e-03 1.476793826397919e-01 3.828706047320409e-03 9.752086636515897e-03 7.914227689376099e-04 2.643008196214982e-02 1.324290975824161e-03 5.074829706133585e-04 5.712856870757386e-04 2.392782837505550e-03 6.018957265087949e-04 4.172552349417734e-03 7.172750052461400e-04 0 0 0 0 0 0 0 0 0.000320584512307 0.000147907588266 0.000258046175208 3.12407870641e-05 7.97719429502e-05 1.15261524364e-06 1.33388468444e-05 2.10474766523e-05
6.390 2.180000000000000e+00 4.771994096932973e-01 5.747094809127704e-03 1.109463646900969e-01 3.178050394681604e-03 2.055798673625248e-01 5.357130130274958e-03 1.727254357317100e-02 1.181245678916211e-03 4.644503838637250e-02 2.202252023242177e-03 2.018276110584154e-03 6.415949150053078e-04 6.979306436119530e-03 9.186903196951909e-04 1.137127274419526e-02 1.301049319303627e-03 0 0 0 0 0 0 0 0 0.000237262703297 0.000129377435097 0.000218668560525 3.4248818171e-05 8.26855196725e-05 6.54637487415e-06 1.83671786895e-05 2.76224735953e-05
6.423 2.330000000000000e+00 5.840336071851169e-01 6.753164853298543e-03 1.644420534779281e-01 3.839230758212110e-03 2.935153597227554e-01 6.311712742572567e-03 2.925045935605682e-02 1.586123540437363e-03 7.406099217208530e-02 2.933469979879371e-03 3.574098961511515e-03 8.113131862937242e-04 1.272181644876153e-02 1.247428995574168e-03 1.664907062920449e-02 1.487494159239179e-03 0 0 0 0 0 0 0 0 0.000422621459883 0.000282016131072 0.000459132463245 8.78200741432e-05 0.000200939451115 1.70190776785e-05 5.04380567385e-05 7.08378506955e-05
6.445 2.430000000000000e+00 6.507067424943033e-01 7.264399845919226e-03 2.062001115211619e-01 4.801021321141796e-03 3.611144348865528e-01 7.692438784924547e-03 4.393121405694239e-02 1.688476986802210e-03 1.062883170146020e-01 3.640972127209945e-03 7.066714401970759e-03 8.877307633545592e-04 2.127533686470792e-02 1.385330170305201e-03 3.040020895109676e-02 1.899401904707221e-03 0 0 0 0 0 0 0 0 3.69628996967e-05 2.74476688381e-05 4.39077214472e-05 9.88806835761e-06 2.1239473398e-05 2.35393890924e-06 6.27917559208e-06 8.21546910324e-06


==> anc/0.50h/out_6-12_a2+a4 <==
280 1.9202 0.018248 0.44769 12.878 2.1465 -250.76 56.9
285 1.8648 0.023753 0.66935 12.363 2.7514 -227.6 72.312
290 1.8107 0.028424 0.81486 12.122 3.2482 -213.59 84.538
295 1.7585 0.031546 0.84444 12.046 3.5544 -205.83 91.517
300 1.7078 0.032262 0.7647 12.136 3.5911 -203.95 91.59
305 1.6584 0.030121 0.6144 12.384 3.3288 -207.5 84.41
310 1.6108 0.025022 0.42751 12.718 2.7669 -214.51 70.153
315 1.5659 0.017503 0.23199 13.005 1.9557 -221.49 49.912
320 1.525 0.0084679 0.06613 13.074 0.96856 -224 25.072
325 1.4895 0.00096392 0.0011406 12.742 0.11489 -217.3 3.0414
330 1.4599 0.0096707 0.15838 11.902 1.2212 -198.26 33.182
335 1.4343 0.018142 0.65933 10.7 2.384 -169.86 65.578
340 1.4079 0.028952 1.4554 9.6375 3.7409 -143.91 101.46
345 1.377 0.041078 2.2649 9.1417 5.1279 -131.13 136.05
350 1.3435 0.050294 2.8366 9.0502 6.1336 -128.11 160.19
355 1.3112 0.055194 3.1487 8.9496 6.6293 -125.09 171.38
360 1.2818 0.056904 3.2885 8.6541 6.7473 -117.56 173.05
365 1.2551 0.056524 3.3307 8.1802 6.6233 -105.8 168.72
370 1.23 0.054687 3.32 7.6202 6.3433 -91.954 160.68
375 1.2059 0.051706 3.2555 7.0503 5.9502 -77.865 150.07
380 1.1825 0.047762 3.09 6.4908 5.4623 -64.085 137.29
385 1.1601 0.04306 2.7665 5.9206 4.8972 -50.202 122.71
390 1.1393 0.03792 2.2695 5.2928 4.2842 -35.192 106.95
395 1.1202 0.032713 1.6729 4.5808 3.6634 -18.482 90.993
400 1.1026 0.027662 1.1093 3.8205 3.0653 -0.92341 75.677
405 1.0857 0.02283 0.67502 3.0893 2.5044 15.659 61.458
410 1.0688 0.018308 0.38751 2.4535 1.9917 29.675 48.633
415 1.0516 0.014215 0.21397 1.9527 1.5367 40.157 37.38
420 1.0339 0.010631 0.11377 1.5953 1.1441 46.919 27.754
425 1.0159 0.0076142 0.057735 1.3694 0.81687 50.262 19.781
430 0.99774 0.0051489 0.027055 1.2533 0.55114 50.709 13.329
435 0.97954 0.0031934 0.010977 1.2284 0.34115 48.718 8.2424
440 0.96141 0.0016993 0.0033465 1.2799 0.18116 44.659 4.372
445 0.94344 0.00061529 0.00047711 1.3957 0.065429 38.846 1.5767
450 0.92569 0.00010971 1.643e-05 1.5658 0.011628 31.542 0.27967
455 0.90818 0.00052213 0.0003952 1.7822 0.05512 22.961 1.3223
460 0.89094 0.00065741 0.00064418 2.0404 0.069126 13.241 1.6537
465 0.87391 0.00053935 0.00042897 2.3397 0.056549 2.4302 1.3498
470 0.85704 0.00018991 5.0653e-05 2.6818 0.019899 -9.4774 0.47455
475 0.84028 0.00036076 0.00016813 3.0673 0.037872 -22.461 0.90381
480 0.82362 0.0010774 0.0013392 3.4926 0.11356 -36.401 2.7157
485 0.8071 0.0019279 0.0037495 3.9502 0.2043 -51.091 4.8994
490 0.79074 0.0028842 0.007264 4.4311 0.30742 -66.287 7.3959
495 0.7746 0.0039185 0.011616 4.9267 0.42009 -81.752 10.139
500 0.75871 0.0050001 0.016549 5.4294 0.53915 -97.28 13.055
505 0.74309 0.0060958 0.021878 5.9326 0.66114 -112.68 16.062
510 0.72775 0.0071711 0.027496 6.4306 0.78253 -127.8 19.076
515 0.7127 0.0081909 0.033364 6.9178 0.89976 -142.45 22.015
520 0.69796 0.0091196 0.039494 7.3885 1.0093 -156.48 24.796
525 0.68353 0.0099212 0.045946 7.8369 1.1076 -169.72 27.339
530 0.66944 0.010557 0.052812 8.2568 1.1909 -181.99 29.559
535 0.6557 0.010986 0.060203 8.6414 1.2552 -193.09 31.36
540 0.64235 0.011153 0.068185 8.983 1.2951 -202.8 32.621
545 0.6294 0.010987 0.076583 9.2743 1.303 -210.91 33.156
550 0.61684 0.01038 0.084363 9.5124 1.2665 -217.34 32.648
555 0.6045 0.009208 0.087961 9.7142 1.1675 -222.47 30.594
560 0.59172 0.0075713 0.078936 9.9527 0.9997 -228.11 26.619
565 0.57756 0.0060803 0.050817 10.334 0.79726 -236.87 21.176
570 0.56298 0.0045891 0.020659 10.742 0.56661 -245.88 14.693
575 0.54962 0.0025854 0.0044358 10.984 0.30031 -250.29 7.5744
580 0.53769 0.00026714 3.2954e-05 11.028 0.029557 -249.28 0.72693
585 0.52698 0.0022861 0.0017347 10.898 0.24408 -243.46 5.8803
590 0.51736 0.0051182 0.0064425 10.607 0.53321 -233.17 12.647
595 0.5088 0.0082936 0.012883 10.156 0.85025 -218.39 19.95
600 0.50135 0.011872 0.020598 9.5378 1.2053 -198.97 28.085
605 0.49506 0.015909 0.02947 8.7429 1.6067 -174.65 37.3
610 0.49001 0.020456 0.039523 7.7605 2.0623 -145.17 47.816


==> anc/0.75h/con.dat <==
280 1.4056 0.00849768	0.0237
285 1.3601 0.00905258	0.0233
290 1.317 0.00974537	0.0224
295 1.2763 0.0104496	0.021
300 1.2384 0.0110354	0.0176
305 1.2035 0.0114507	0.0113
310 1.1711 0.0116883	0.0028
315 1.1405 0.0116604	0.006
320 1.1109 0.0111289	0.0123
325 1.0824 0.00987199	0.0142
330 1.0562 0.00809041	0.011
335 1.0329 0.00711084	0.0041
340 1.0097 0.00792014	0.0044
345 0.98425 0.00894223	0.01143
350 0.95775 0.00939046	0.01456
355 0.93197 0.00949786	0.01466
360 0.90747 0.00948774	0.0136
365 0.88418 0.00938369	0.01237
370 0.86185 0.00913806	0.01121
375 0.84029 0.00874864	0.01002
380 0.81948 0.0082969	0.00874
385 0.79953 0.00790694	0.00757
390 0.7806 0.00771254	0.00693
395 0.76272 0.00780628	0.0072
400 0.74571 0.00817491	0.00839
405 0.72933 0.00870785	0.01003
410 0.71345 0.00926599	0.01157
415 0.69805 0.00973294	0.01258
420 0.68313 0.0100356	0.01285
425 0.6687 0.0101431	0.0124
430 0.6548 0.0100671	0.01134
435 0.64143 0.00983369	0.00981
440 0.62858 0.00947769	0.0079
445 0.61626 0.0090439	0.00569
450 0.60446 0.00858213	0.00324
455 0.59319 0.00815106	0.00058
460 0.58245 0.00780792	0.00231
465 0.57222 0.00761012	0.00548
470 0.5624 0.00760947	0.00892
475 0.55286 0.00783733	0.01258
480 0.54349 0.00828748	0.01636
485 0.53424 0.00892233	0.02016
490 0.52511 0.0096901	0.0239
495 0.5161 0.0105347	0.02752
500 0.50722 0.0114031	0.03098
505 0.49842 0.0122438	0.03421
510 0.48969 0.0130104	0.0372
515 0.48097 0.013659	0.03987
520 0.47224 0.014149	0.0422
525 0.46345 0.0144411	0.04413
530 0.45455 0.0144978	0.04561
535 0.44549 0.0142824	0.04658
540 0.43621 0.0137608	0.04701
545 0.42664 0.0129042	0.04685
550 0.41667 0.0116993	0.04617
555 0.40615 0.0101954	0.04523
560 0.39538 0.00877828	0.04519
565 0.38646 0.00876382	0.0488
570 0.38048 0.0104488	0.05533
575 0.37549 0.0126927	0.06087
580 0.37099 0.0148477	0.06493
585 0.36678 0.0164513	0.0679
590 0.36225 0.0171514	0.06953
595 0.35652 0.0168063	0.06909
600 0.34875 0.0156321	0.06574
605 0.33855 0.0143969	0.0591
610 0.32611 0.0144058	0.04933


==> anc/1.0/con.dat <==
#T[MeV] FQ/T stat_err    syst_err
140 4.4256 0.0473414	0.1505
145 4.1252 0.0262786	0.1176
150 3.8292 0.0241211	0.0993
155 3.5565 0.021173	0.0846
160 3.3206 0.0196621	0.0574
165 3.0976 0.0185324	0.0519
170 2.9073 0.0161477	0.0358
175 2.7391 0.0191125	0.0301
180 2.5922 0.0160259	0.0185
185 2.4809 0.0155364	0.0078
190 2.3593 0.0128843	0.0192
195 2.2285 0.01114	0.0175
200 2.1026 0.0122603	0.0099
205 1.9973 0.0132986	0.0089
210 1.9094 0.0117579	0.0142
215 1.836 0.0108106	0.0223
220 1.7716 0.00960384	0.0301
225 1.7089 0.00861716	0.0334
230 1.6479 0.00796517	0.0329
235 1.5868 0.00759126	0.03
240 1.5228 0.00773708	0.0258
245 1.459 0.00843157	0.0218
250 1.3986 0.00914306	0.0184
255 1.3425 0.00936951	0.0152
260 1.2903 0.00884133	0.0126
265 1.2419 0.00771945	0.0116
270 1.1971 0.00730042	0.012
275 1.1551 0.00841728	0.0131
280 1.1156 0.0103332	0.014


==> anc/1.00h/con.dat <==
280 1.1 0.00758408	0.0143
285 1.0635 0.00788663	0.0069
290 1.0293 0.00811826	0.0003
295 0.99671 0.00831547	0.00677
300 0.96516 0.00842094	0.01156
305 0.93457 0.00833674	0.01415
310 0.90516 0.00804406	0.01473
315 0.87716 0.00761428	0.0138
320 0.85068 0.00716217	0.01182
325 0.82563 0.00679269	0.00914
330 0.80173 0.00654496	0.00596
335 0.77866 0.00638389	0.00247
340 0.75618 0.00626122	0.00118
345 0.73416 0.00618138	0.00491
350 0.71258 0.00617465	0.00846
355 0.69141 0.00626198	0.01157
360 0.67067 0.00642772	0.01399
365 0.65043 0.00661695	0.01555
370 0.63075 0.00675374	0.01614
375 0.61177 0.00678881	0.01572
380 0.59366 0.00673909	0.01449
385 0.57657 0.00668313	0.01295
390 0.56061 0.00674083	0.01163
395 0.54577 0.00699994	0.01088
400 0.53192 0.00744087	0.01073
405 0.51887 0.0079533	0.01098
410 0.50642 0.00841114	0.01134
415 0.49443 0.00872646	0.01152
420 0.48279 0.00885911	0.01133
425 0.47147 0.00880828	0.01063
430 0.46044 0.00860468	0.00946
435 0.44971 0.00828697	0.00785
440 0.43927 0.00789778	0.00585
445 0.42912 0.00748384	0.00348
450 0.41926 0.00709622	0.00081
455 0.40972 0.00678551	0.00211
460 0.40051 0.00659408	0.00518
465 0.39165 0.00655283	0.00822
470 0.38308 0.0066756	0.01105
475 0.37478 0.00695796	0.01361
480 0.36671 0.00738567	0.01591
485 0.35886 0.00793437	0.01808
490 0.35121 0.00857368	0.02018
495 0.34374 0.00926649	0.02226
500 0.33641 0.00997217	0.02429
505 0.3292 0.0106512	0.02625
510 0.32208 0.0112658	0.02809
515 0.31504 0.0117816	0.02977
520 0.30804 0.0121646	0.03125
525 0.30105 0.0123824	0.03247
530 0.29406 0.0124026	0.03341
535 0.28702 0.0121909	0.03401
540 0.27991 0.0117139	0.03423
545 0.27267 0.010941	0.03397
550 0.26531 0.00986005	0.03316
555 0.25791 0.00854258	0.03158
560 0.25118 0.00741939	0.02937
565 0.2465 0.00752867	0.0274
570 0.24283 0.00883804	0.02609
575 0.23891 0.0105725	0.02544
580 0.2349 0.0121841	0.02539
585 0.23078 0.013256	0.02542
590 0.22624 0.0135768	0.02494
595 0.22101 0.0131755	0.02355
600 0.21492 0.0123341	0.02099
605 0.20801 0.0116133	0.01726
610 0.20041 0.011763	0.01245


==> anc/2.0/con.dat <==
#T[MeV] FQ/T stat_err    syst_err
140 3.1368 0.0586011	0.0909
145 2.9273 0.0389035	0.0509
150 2.6806 0.0362852	0.0419
155 2.4607 0.0310611	0.024
160 2.2717 0.032858	0.0015
165 2.0264 0.0319838	0.0342
170 1.9318 0.025567	0.0133
175 1.7804 0.0239677	0.0082
180 1.6234 0.0246218	0.0141
185 1.5447 0.0254803	0.0163
190 1.445 0.0209407	0.0251
195 1.3298 0.0195745	0.0167
200 1.2291 0.0190455	0.0067
205 1.1455 0.0170829	0.0044
210 1.0742 0.0173191	0.008
215 1.0142 0.0179294	0.0127
220 0.96157 0.0168362	0.01698
225 0.91477 0.0132993	0.01906
230 0.86612 0.013488	0.01874
235 0.81464 0.0172644	0.01595
240 0.76893 0.0178227	0.01234
245 0.72511 0.0145553	0.00856
250 0.68002 0.012842	0.00508
255 0.63605 0.0169122	0.00246
260 0.59732 0.0188976	0.00106
265 0.56313 0.0177269	0.00087
270 0.53395 0.0137618	0.00201
275 0.5092 0.0140606	0.00426
280 0.47846 0.0189949	0.00128


==> anc/24x6/gnuplot.settings <==
###### Temp calculation
# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

==> anc/24x6/gnuplot_pollfenergy.settings <==
ymin=-300
ymax=650

set xrange [100:310]
set yrange [ymin:ymax]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\langle F_{N} \\rangle$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

# set xtics add ("" 90)
set ytics add ("" 600)

set key at graph 0.98,0.98 maxrows 5

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.2
set bar 2.0

# lineT=200
# set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
# set arrow from lineT,ymin to lineT,ymax as 3 front###### Temp calculation

# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0


==> anc/24x6/poll_casimir_v_T_24x6.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_24x6.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.028:1.4]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{N}^{1/d_N}$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.1f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 1.4)

set key at graph 0.95,0.30 maxrows 5  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$24^3 \\times 6$" at graph 0.60,0.50

plot \
"poll_v_beta.res" u (T6($1)):(($3/cc3)**(1.0/dd3)*exp((-$19-100)/(T6($1)))):(dd3*$3**(1.0/dd3 - 1)/cc3*($4*exp((-$19-100)/(T6($1)))+$27*exp((-$19-100)/(T6($1))))) t "$P_3$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta.res" u (T6($1)):(($5/cc6)**(1.0/dd6)*exp((-$19-100)/(T6($1)))):(dd6*$5**(1.0/dd6 - 1)/cc6*($6*exp((-$19-100)/(T6($1)))+$28*exp((-$19-100)/(T6($1))))) t "$P_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T6($1)):(($7/cc8)**(1.0/dd8)*exp((-$19-100)/(T6($1)))):(dd8*$7**(1.0/dd8 - 1)/cc8*($8*exp((-$19-100)/(T6($1)))+$29*exp((-$19-100)/(T6($1))))) t "$P_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "orange", \
"poll_v_beta.res" u (T6($1)):(($9/cc10)**(1.0/dd10)*exp((-$19-100)/(T6($1)))):(dd10*$9**(1.0/dd10 - 1)/cc10*($10*exp((-$19-100)/(T6($1)))+$30*exp((-$19-100)/(T6($1))))) t "$P_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T6($1)):(($11/cc15)**(1.0/dd15)*exp((-$19-100)/(T6($1)))):(dd15*$11**(1.0/dd15 - 1)/cc15*($12*exp((-$19-100)/(T6($1)))+$31*exp((-$19-100)/(T6($1))))) t "$P_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T6($1)):(($13/cc15prime)**(1.0/dd15prime)*exp((-$19-100)/(T6($1)))):(dd15prime*$13**(1.0/dd15prime - 1)/cc15prime*($14+$32*exp((-$19-100)/(T6($1))))) t "$P_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T6($1)):(($15/cc24)**(1.0/dd24)*exp((-$19-100)/(T6($1)))):(dd24*$15**(1.0/dd24 - 1)/cc24*($16*exp((-$19-100)/(T6($1)))+$33*exp((-$19-100)/(T6($1))))) t "$P_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "cyan", \
"poll_v_beta.res" u (T6($1)):(($17/cc27)**(1.0/dd27)*exp((-$19-100)/(T6($1)))):(dd27*$17**(1.0/dd27 - 1)/cc27*($18*exp((-$19-100)/(T6($1)))+$34*exp((-$19-100)/(T6($1))))) t "$P_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/poll_casimir_v_T_diff_24x6.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_24x6.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$24^3 \\times 6$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 950,0 as 3 front

plot \
"poll_v_beta.res" u (T6($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T6($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta.res" u (T6($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T6($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T6($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T6($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta.res" u (T6($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/poll_casimir_v_T_diff_24x6_flow1.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_24x6_flow1.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$24^3 \\times 6$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 950,0 as 3 front

plot \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_1.res" u (T6($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/poll_casimir_v_T_diff_24x6_flow2.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_24x6_flow2.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$24^3 \\times 6$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 950,0 as 3 front

plot \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_2.res" u (T6($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/poll_casimir_v_T_diff_24x6_flow3.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_24x6_flow3.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$24^3 \\times 6$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 950,0 as 3 front

plot \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_3.res" u (T6($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/poll_v_beta.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 7.700000000000000e-01 9.747415153317408e-02 1.483594175296543e-03 4.867244438828437e-03 5.737256212533786e-04 1.106087015207530e-02 9.387769529048061e-04 3.085691993561168e-04 4.213906388407400e-04 9.555759963073787e-04 4.338808222737140e-04 2.243810698853845e-04 2.647250094485645e-04 4.353439876553804e-04 2.690325979642931e-04 -1.535325749719237e-04 4.484814434332222e-04 0 0 0 0 0 0 0 0 0.000180941872026 2.41375424016e-05 4.70674133247e-05 9.22114057883e-07 5.85768284462e-06 7.48088641385e-07 2.83167806538e-06 3.43818404592e-06
5.900 8.400000000000000e-01 1.287501822505578e-01 1.926472656247966e-03 6.948251850961171e-03 7.600925108021408e-04 1.781002712364305e-02 9.637887304957141e-04 7.043647683114883e-04 3.949511361682913e-04 6.100918073945230e-04 5.651939897424256e-04 5.923602953025940e-04 3.191355166402265e-04 5.842907475692377e-04 2.844779972553128e-04 -1.392152205971532e-04 4.467313984195670e-04 0 0 0 0 0 0 0 0 0.000425635641558 5.52939411212e-05 0.000137649378143 2.93331133849e-06 1.12613275285e-05 3.74815192406e-07 8.92663878238e-07 2.82377898847e-07
5.950 9.300000000000000e-01 1.631847990176380e-01 2.507301419265469e-03 1.271836046771118e-02 9.491959750409936e-04 2.796411292941939e-02 1.490780729678265e-03 3.512666419229004e-04 4.991299644137987e-04 2.876286634972197e-03 5.349821021766323e-04 5.986764084683088e-04 4.081489341952129e-04 4.599258697171812e-04 3.910686238192087e-04 1.041863026634422e-04 4.815585474455942e-04 0 0 0 0 0 0 0 0 0.000168073162362 3.29346275888e-05 6.69596224806e-05 3.5077758981e-06 1.03534156878e-05 5.27835066691e-07 3.01957908882e-06 2.45602961558e-07
6.000 1.020000000000000e+00 2.187843795097628e-01 2.556186282429235e-03 2.264514351210009e-02 9.700138352216067e-04 4.882466076573774e-02 1.639491500256458e-03 1.348208677254387e-03 5.762930414995236e-04 5.278513603516118e-03 6.397549308796751e-04 1.054944679816411e-03 3.481132544001081e-04 7.651969866475393e-04 3.482343552104021e-04 5.545149843446589e-04 5.720922748302670e-04 0 0 0 0 0 0 0 0 0.000245380313763 6.41658646001e-05 0.000126476758038 9.06543400439e-06 2.43458169561e-05 8.42784826411e-07 1.93863181854e-06 2.99367390266e-06
6.025 1.070000000000000e+00 2.484658311286688e-01 2.841750497297835e-03 3.065663998959172e-02 1.096228890549234e-03 6.095257253215577e-02 1.826081707167276e-03 1.039485185773855e-03 5.505092179275858e-04 7.615174362211364e-03 8.006669683526471e-04 1.034459021109062e-03 4.417990052028875e-04 3.951935551069838e-04 4.079537288973332e-04 1.239677457858183e-03 6.812369713317212e-04 0 0 0 0 0 0 0 0 0.000307734807669 9.00868470917e-05 0.000168890837056 8.94639529386e-06 3.36911132214e-05 4.40757695906e-06 2.15392296198e-06 4.78587155818e-06
6.050 1.120000000000000e+00 2.893269050887676e-01 3.746964988182325e-03 4.105511851584921e-02 1.505159065352548e-03 8.233682201490822e-02 2.769344804605435e-03 3.193490663048060e-03 6.210750243320146e-04 1.196568280091314e-02 9.699226031742125e-04 1.004064478794229e-03 4.575435445965772e-04 6.848805858177130e-04 5.748921965555945e-04 1.824548971228518e-03 7.769389605796753e-04 0 0 0 0 0 0 0 0 0.000816882046768 0.000281784097949 0.000515427913608 4.75238890381e-05 0.000134641473613 1.66987798423e-06 1.44794006657e-05 3.44336799885e-05
6.075 1.180000000000000e+00 3.451264195937339e-01 3.970887805491216e-03 5.907057528907339e-02 1.574183411133990e-03 1.134324406986186e-01 2.518917553189049e-03 5.596937716149161e-03 6.280048101760491e-04 1.923515343267058e-02 1.072531155698566e-03 6.734035357755974e-04 4.688572767377449e-04 2.389759213625996e-03 5.676320841832668e-04 3.140096273499408e-03 7.777938070365703e-04 0 0 0 0 0 0 0 0 0.000114112820734 4.56016569734e-05 8.11599346186e-05 8.36179201916e-06 2.34112773706e-05 2.10653884403e-07 3.473110916e-06 5.79750980941e-06
6.100 1.240000000000000e+00 3.983436812523728e-01 3.861831508827321e-03 7.874515417765028e-02 1.997515443882005e-03 1.459170846179467e-01 2.863398234704249e-03 9.337125302118415e-03 8.757634190000817e-04 2.658957761564762e-02 1.521741527083827e-03 3.602982204285293e-04 5.370665345345550e-04 1.996400744519079e-03 7.147397729003875e-04 3.748506327904470e-03 1.003641860100488e-03 0 0 0 0 0 0 0 0 0.000177238951627 8.44378646497e-05 0.000142776417053 1.88330257716e-05 4.59449012524e-05 1.15746758747e-06 7.40221095092e-06 1.14394880055e-05
6.125 1.300000000000000e+00 4.787879540055542e-01 4.243474704695363e-03 1.143593478102976e-01 2.303546765520317e-03 2.078209249392695e-01 3.756992444968048e-03 1.910102248474171e-02 9.023516570017138e-04 4.788926926018383e-02 1.701830317369220e-03 2.186395726760298e-03 6.015123646205835e-04 7.347601621067058e-03 8.732497526622392e-04 1.011940414849158e-02 1.101156659622187e-03 0 0 0 0 0 0 0 0 0.000141197654554 7.94474332976e-05 0.00013230311927 2.23658063417e-05 5.12596991838e-05 4.6886033403e-06 1.19925283171e-05 1.61015870916e-05
6.150 1.370000000000000e+00 5.667938803290911e-01 6.725010885298458e-03 1.587339034843241e-01 3.931011629100723e-03 2.828595873635550e-01 6.274153236696491e-03 2.958746180300501e-02 1.415105066258983e-03 7.273976874473100e-02 2.826731257420264e-03 4.217645957369891e-03 7.658015574622685e-04 1.277105427351683e-02 1.287719984269153e-03 1.789714293789281e-02 1.682078167192057e-03 0 0 0 0 0 0 0 0 0.00118988564991 0.000793972897676 0.00129332712945 0.000253161750795 0.000566872054569 4.99992273001e-05 0.000142401913583 0.000199000277507
6.175 1.430000000000000e+00 6.546973013006854e-01 6.861121365722137e-03 2.127963173784270e-01 4.814621134410202e-03 3.715512625457815e-01 7.846205689831468e-03 4.583041689738461e-02 1.924655028530504e-03 1.101524054015867e-01 3.828087900147361e-03 7.256959557697883e-03 9.687891791472058e-04 2.221381923468028e-02 1.473103385341895e-03 3.042493017408564e-02 1.953919692402759e-03 0 0 0 0 0 0 0 0 0.000912870597685 0.000697905094427 0.00110822254178 0.000256553083385 0.000555769297587 6.11414334579e-05 0.00016505668728 0.000224741527386
6.195 1.490000000000000e+00 7.247715988606749e-01 7.178540105022631e-03 2.598594963703236e-01 5.260684562606937e-03 4.504926002081974e-01 8.298556067600266e-03 6.192074263068981e-02 2.230851501884722e-03 1.483862336864169e-01 4.445574457581341e-03 1.133679407198371e-02 1.016514659439368e-03 3.364967466352796e-02 2.059084710084820e-03 4.644567319443123e-02 2.503332912371440e-03 0 0 0 0 0 0 0 0 6.13757566749e-05 5.19810933235e-05 8.16113451974e-05 2.11258442898e-05 4.48493754169e-05 5.53930848371e-06 1.5009579428e-05 2.01571724312e-05
6.215 1.550000000000000e+00 8.220957251770493e-01 7.200474405946493e-03 3.401211452439576e-01 6.238175992067016e-03 5.758123743216919e-01 9.654505903463647e-03 9.616572527398282e-02 2.973364377510481e-03 2.184836219895445e-01 5.961545724561269e-03 2.178687760058948e-02 1.261993334956093e-03 5.942900169690106e-02 2.725476947506980e-03 8.039483883992067e-02 3.614663094470419e-03 0 0 0 0 0 0 0 0 0.000175659631951 0.000170902382042 0.000262596819308 8.05331119172e-05 0.000165865342455 2.54485969105e-05 6.45209222989e-05 8.49383095793e-05
6.245 1.640000000000000e+00 9.290856819109367e-01 8.216712393575815e-03 4.315452386146393e-01 8.121103544647961e-03 7.184919059816595e-01 1.254540787910900e-02 1.353413190879678e-01 4.259932465645702e-03 3.015627591418599e-01 8.439934547477048e-03 3.290488065016803e-02 2.010925619904028e-03 9.015643178585336e-02 4.185198950072561e-03 1.217603586064394e-01 5.419844404450335e-03 0 0 0 0 0 0 0 0 0.000949402947937 0.00103656518264 0.00156475117566 0.000546290274968 0.00108965867886 0.000192707893868 0.000467731617053 0.000607608080439
6.285 1.780000000000000e+00 1.108893271382986e+00 7.517298003384075e-03 6.215784668205475e-01 8.904843544622301e-03 1.007610411785610e+00 1.330829388965296e-02 2.349442378434046e-01 5.671004802760362e-03 4.988150008716108e-01 1.057909305517026e-02 6.742435682498783e-02 2.838189177544547e-03 1.729786574309503e-01 5.955789481451519e-03 2.278670878478182e-01 7.481819076208006e-03 0 0 0 0 0 0 0 0 0.00126723414701 0.00167416442745 0.00247177035439 0.0010701191376 0.00205831965339 0.000456978168512 0.00105562883205 0.00134635055118
6.341 8.800000000000000e-01 8.464776657136417e-01 6.857452873654406e-03 3.153317261474760e-01 5.280242540911188e-03 5.492923214092702e-01 8.218447999356454e-03 7.035343391680821e-02 2.143106405930000e-03 1.726181653989331e-01 4.080852522592970e-03 9.988670876595405e-03 9.193434831743503e-04 3.359554997041765e-02 1.565657373576982e-03 4.814447393820969e-02 1.932438059856811e-03 -93.514923 -93.514923 0 0 0 0 0 0 0.000535657033642 0.000478431837476 0.00075283330227 0.000183892772008 0.000399612797933 3.98317221854e-05 0.000115897983218 0.00015792617121
6.354 9.000000000000000e-01 8.911887348255892e-01 5.865851614226945e-03 3.527388376122342e-01 5.063630630637886e-03 6.068037223218410e-01 7.858548483200922e-03 8.486356023103016e-02 2.295916915399542e-03 2.021107428777125e-01 4.523532834432824e-03 1.447853765228613e-02 9.254007717367364e-04 4.332067343110881e-02 1.855996621218501e-03 6.056337885422688e-02 2.385951696879350e-03 -93.514923 -93.514923 0 0 0 0 0 0 0.00211076999659 0.00199364013123 0.00310934861884 0.00081395268723 0.00174211017971 0.000206306711086 0.000550369952709 0.000733289724727
6.423 1.030000000000000e+00 1.103606382760049e+00 4.906589866956049e-03 5.617535980551732e-01 5.585961807618894e-03 9.313484484722885e-01 8.616389769478051e-03 1.737963031103257e-01 3.147344607330418e-03 3.906156878438884e-01 6.236924509180677e-03 3.634384361657420e-02 1.454653456269889e-03 1.024124603877160e-01 3.008803440408668e-03 1.392000663644919e-01 3.917849269226325e-03 -93.514923 -93.514923 0 0 0 0 0 0 0.00255757758005 0.00313260333217 0.00470386749229 0.00168743331833 0.00340277051989 0.000529560441174 0.00135952733372 0.00178768941049
6.488 1.170000000000000e+00 1.304750141904871e+00 5.274195669123037e-03 8.208779939421995e-01 7.655230321018043e-03 1.318311312828290e+00 1.112370978288950e-02 3.279603789636921e-01 5.576279074283066e-03 6.954410643338815e-01 1.033373056969564e-02 9.408609674862685e-02 2.946596639250754e-03 2.443154571965389e-01 6.257218520095809e-03 3.234857298537637e-01 7.802163936649811e-03 -93.514923 -93.514923 0 0 0 0 0 0 0.00265712023487 0.0040215628412 0.00584984237829 0.00276947013169 0.00527848246888 0.00118059462293 0.00277365487254 0.00354413103076
6.515 1.240000000000000e+00 1.401235792848824e+00 5.191642839658668e-03 9.666807158827523e-01 8.401083404748587e-03 1.529337238027709e+00 1.202505960431398e-02 4.310390818220320e-01 6.663811148066114e-03 8.891013070468753e-01 1.200786782965636e-02 1.403728821333473e-01 3.658186076426627e-03 3.509014455849911e-01 7.503978311450047e-03 4.586659229180025e-01 9.229371739355724e-03 -93.514923 -93.514923 0 0 0 0 0 0 0.000885144951176 0.00147494661525 0.00211209458229 0.00113795213497 0.00210388550412 0.000554689697653 0.00124295255701 0.001562762289
6.550 1.330000000000000e+00 1.501539600673849e+00 5.504830646458687e-03 1.133906263299974e+00 9.904239996186861e-03 1.769410165733855e+00 1.396513316478308e-02 5.594301956497214e-01 8.709659528800633e-03 1.127196552751719e+00 1.547074736598121e-02 2.018316897215697e-01 5.157400106618954e-03 4.885172168268431e-01 1.069861836646538e-02 6.316321801910771e-01 1.314951075928927e-02 -93.514923 -93.514923 0 0 0 0 0 0 0.00209575464615 0.00383001631003 0.00540868236615 0.00328625138228 0.00593832340828 0.00177929502243 0.00388517216116 0.00484309367292
6.575 1.390000000000000e+00 1.569682604848548e+00 5.696388065716913e-03 1.254092227639616e+00 1.055562879628783e-02 1.939901386068109e+00 1.494962237580653e-02 6.591236322385049e-01 9.512847704682154e-03 1.310245387528702e+00 1.701476868894389e-02 2.527770906494885e-01 5.883888166732464e-03 6.054423680943753e-01 1.203996405413820e-02 7.800396105377339e-01 1.477308043290306e-02 -93.514923 -93.514923 0 0 0 0 0 0 0.00118593824855 0.00228254269962 0.00319774150811 0.0020733092405 0.0036975583787 0.00118720447449 0.00256182720338 0.00317823031173
6.608 1.480000000000000e+00 1.666197010758711e+00 4.212171026088886e-03 1.440229265330862e+00 8.331626708918970e-03 2.200474385278200e+00 1.166210135573113e-02 8.311653296506110e-01 8.043052170924466e-03 1.613611664920195e+00 1.422966679094968e-02 3.542626924448380e-01 5.381617681292519e-03 8.181270449866800e-01 1.101841303760128e-02 1.040760662921872e+00 1.361951974173066e-02 -93.514923 -93.514923 0 0 0 0 0 0 0.00233979459871 0.00488369228086 0.0067572402182 0.00488130876261 0.0085149853102 0.00311556337284 0.00650699107268 0.00798780573187
6.664 1.660000000000000e+00 1.819860827499054e+00 6.565174035755877e-03 1.776532385473972e+00 1.511054039111926e-02 2.662401001800926e+00 2.049759108585230e-02 1.190266255324664e+00 1.757777351884702e-02 2.231351993916917e+00 2.926085832461374e-02 6.039887403127647e-01 1.397472037170942e-02 1.329606435732649e+00 2.683594909291326e-02 1.665080424883423e+00 3.204245442733528e-02 -93.514923 -93.514923 0 0 0 0 0 0 0.00197037312095 0.00466044964603 0.00631984589907 0.00543317677534 0.00912830783308 0.00414570869124 0.00821948010735 0.00991112961658
6.800 1.300000000000000e-01 5.323441072238387e-01 1.845782369427653e-03 8.555320059716688e-02 7.930764534805086e-04 1.720410353248337e-01 1.399945713158077e-03 5.550319673820228e-03 2.722600141577256e-04 1.817828889932575e-02 5.172026423132844e-04 - - 1.068945920801959e-03 3.254242169008698e-04 1.854785052309349e-03 5.497360569067807e-04 -539.994245 -539.994245 0 0 0 0 0 0 0.0121140772168 0.00461073298587 0.00846198879883 0.00049015861354 0.00150135589833 1.05187286337e-05 0.000103460410206 0.000157364471929
6.950 1.800000000000000e-01 7.633168851896314e-01 2.382719184634346e-03 2.040422597208541e-01 1.563358238856365e-03 3.794980184727755e-01 2.595752739706922e-03 2.397187596237945e-02 5.132617569373378e-04 7.067249907529694e-02 1.049741136634213e-03  - - 5.507167782340280e-03 4.937070176284745e-04 9.564701886835831e-03 6.070746935921530e-04 -539.994245 -539.994245 0 0 0 0 0 0 0.00236428223037 0.00160456506715 0.00267796398122 0.000356992879421 0.000907333386403 2.74547217163e-05 0.00012295948645 0.000187639212234
7.150 2.600000000000000e-01 1.092311256584434e+00 2.015305094900596e-03 4.913806186285404e-01 2.351024792510844e-03 8.378272851469455e-01 3.542621256121490e-03 1.163886627029147e-01 1.182917592008388e-03 2.823526515846132e-01 2.373828884322617e-03 1.567858019870060e-02 5.219575180795245e-04 5.153725089943293e-02 1.041666020584021e-03 7.364033364708872e-02 1.421572323071316e-03 -539.994245 -539.994245 0 0 0 0 0 0 0.000820483424434 0.00090116386754 0.00138928070295 0.000373440474915 0.000811833249613 7.77757860006e-05 0.000227102478233 0.000310922728489
7.280 3.300000000000000e-01 1.312207014539981e+00 2.406765950868217e-03 7.725627493681708e-01 3.510377140443862e-03 1.260766330798364e+00 5.227884277292743e-03 2.601999945971608e-01 2.280257009568606e-03 5.795773058294185e-01 4.485606668533252e-03 5.589256073449404e-02 1.034112853572831e-03 1.584785436908781e-01 2.317932825692111e-03 2.161529983928159e-01 3.033229142558373e-03 -539.994245 -539.994245 0 0 0 0 0 0 0.00112164458998 0.00162103034217 0.00238921716836 0.000958368325161 0.00191158960942 0.000308327830394 0.000792713661878 0.00104203806782
7.373 3.900000000000000e-01 1.457968552029370e+00 2.945400877828398e-03 1.001453142677486e+00 5.065703684825675e-03 1.593464467610408e+00 7.208371615435037e-03 4.106529693030110e-01 3.867771038418438e-03 8.719367592057240e-01 7.184293449546095e-03 1.099110502740025e-01 1.834953504077759e-03 2.935692511330605e-01 4.160744483065771e-03 3.918269118246194e-01 5.303607956338024e-03 -539.994245 -539.994245 0 0 0 0 0 0 0.00214732257937 0.00363116071149 0.00521499501041 0.00262795920701 0.00498651142672 0.00107111631 0.00257132270706 0.00330347352362
7.500 1.200000000000000e-01 8.802388628292823e-01 1.519718411181531e-03 2.851033564485445e-01 1.238383598170545e-03 5.141097378726890e-01 1.971395162160800e-03 4.368963966090076e-02 5.424853067313303e-04 1.183431374382501e-01 1.036574542241635e-03 3.766787141607969e-03 3.923687373617109e-04 1.365193430148644e-02 6.266720808232964e-04 2.054683778060583e-02 8.011555950219092e-04 -909.831191 -909.831191 0 0 0 0 0 0 0.0111498757913 0.00867393453154 0.0141708414567 0.0022528344138 0.00551622106125 0.000267634488878 0.000917223211286 0.00132394549441
7.596 1.500000000000000e-01 1.029824694811013e+00 2.088073304944059e-03 4.198350501376131e-01 2.078747200224467e-03 7.290912679597014e-01 3.215877383834739e-03 8.556574918934387e-02 8.697656791189658e-04 2.170951861905080e-01 1.786511783045871e-03 9.072826251487398e-03 3.904415792342287e-04 3.293723129660757e-02 6.672972087864275e-04 4.836231579043592e-02 8.379504778876606e-04 -909.831191 -909.831191 0 0 0 0 0 0 0.014435209889 0.0149980179404 0.0233546098243 0.00568345945176 0.0126736621405 0.00102427095471 0.00314647462799 0.00438923427166
7.825 2.200000000000000e-01 1.340497127742950e+00 2.329210892683814e-03 8.064111368743930e-01 3.421555222666120e-03 1.312849607405860e+00 5.008971681482335e-03 2.737359700321656e-01 2.188282954348404e-03 6.106064182925022e-01 4.128924080180296e-03 5.675747706177028e-02 9.540981412724963e-04 1.640706037268421e-01 1.943107698360464e-03 2.246890114255747e-01 2.444217880682640e-03 -909.831191 -909.831191 0 0 0 0 0 0 0.00604520683705 0.00918698963761 0.0134392731741 0.00569885357383 0.0112602358575 0.00186932263913 0.00481734128716 0.00633430298043


==> anc/24x6/poll_v_beta_const_flow_0.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 0 6.300903423002714e-03 3.196014451762587e-04 9.544707893780614e-05 2.466284676908192e-04 -8.526811939903338e-05 3.635416384297741e-04 6.316208853510385e-05 2.177363565507074e-04 2.640182246740428e-04 2.244409965174531e-04 7.253689018337962e-05 2.725414800795667e-04 1.889927835569865e-04 3.006220646051410e-04 1.148032238279168e-04 3.123401629287990e-04 0 0 0 0 0 0 0 0 2.71397487817e-15 6.1392948017e-18 3.33798743854e-17 3.84891771232e-18 4.28259858132e-17 2.03830008427e-17 1.34983170474e-17 8.31989642111e-17
5.900 0 7.485556580468824e-03 3.137496372599587e-04 2.150039195459226e-04 2.947625568888544e-04 5.421432036920366e-04 3.971458765512893e-04 6.226507400921580e-04 2.586547901316828e-04 2.343030505964658e-04 2.710765232146797e-04 1.538010087867671e-04 2.225510285084248e-04 4.008785593032111e-04 2.798068311021994e-04 2.765815357472424e-04 3.445530003857221e-04 0 0 0 0 0 0 0 0 1.17614251671e-15 7.73849300612e-17 3.65376132128e-17 1.57968256531e-16 4.65800358354e-16 2.32913731704e-16 2.11094162983e-16 2.42373395659e-16
5.950 0 9.872116629266096e-03 2.943659538912087e-04 2.842595611262001e-04 2.875022897148832e-04 4.036035603941831e-04 3.346177203821985e-04 3.196797738948686e-04 2.383390187649246e-04 2.228232473290286e-04 2.529162935177673e-04 1.258526959997599e-04 2.667868790811577e-04 1.977785166322966e-04 2.701548428501994e-04 -3.860509145527541e-04 3.679677053605946e-04 0 0 0 0 0 0 0 0 3.90312782095e-15 2.00089510932e-16 1.83067536824e-16 1.31405303305e-16 2.85958322993e-17 2.40123676151e-16 2.96610609338e-16 2.4589705272e-16
6.000 0 1.226943348181837e-02 3.214836467719583e-04 1.173968617454151e-04 2.481086794953819e-04 6.782833523610566e-04 4.044296483446249e-04 4.282561897213214e-04 2.882446839320293e-04 3.927493833802229e-04 2.406130134811444e-04 2.224069262627356e-04 2.330248612057859e-04 5.655343133852521e-04 2.906679200337506e-04 3.096779177371959e-04 3.740061711655454e-04 0 0 0 0 0 0 0 0 1.83689868871e-14 4.15100354263e-16 5.65953534037e-17 3.21411734033e-16 2.22857756554e-16 2.64409804815e-16 2.52077005103e-16 1.95915332568e-16
6.025 0 1.339299245785428e-02 2.820324942086916e-04 2.632678456125422e-04 2.486588556127942e-04 4.585030797341223e-04 3.698368077112258e-04 2.500055154275601e-04 2.242723007442761e-04 3.315374780544825e-04 2.832174629475759e-04 8.821337016779208e-05 2.576308166813395e-04 7.058795064938681e-04 2.556064428029486e-04 -4.359078289694552e-04 4.091634232613055e-04 0 0 0 0 0 0 0 0 4.57203719328e-14 4.57804367332e-16 1.22298005056e-16 4.39915031486e-16 4.82524176865e-16 7.91467585914e-18 1.31947404391e-16 4.55202282118e-16
6.050 0 1.620481932099993e-02 3.127894687584385e-04 4.163287608420238e-04 2.425015366357378e-04 3.679717899756808e-04 3.821297738148567e-04 1.410879792666603e-04 2.939878105915410e-04 4.200990755221659e-04 2.621954418955042e-04 5.577032094976640e-04 2.872026226423972e-04 4.479699061829418e-04 3.056125732619413e-04 -3.305264579185241e-04 3.573777434926410e-04 0 0 0 0 0 0 0 0 6.93889390391e-17 2.37982376861e-17 3.1918911958e-16 3.39707645694e-16 1.6588293239e-16 3.35994253253e-16 5.82216566625e-17 4.75910543613e-16
6.075 0 1.818614863278440e-02 3.185226161499757e-04 2.633276656449544e-04 2.890130026797013e-04 4.808790697872958e-04 4.378785070447906e-04 3.474034883544775e-04 2.635178181285917e-04 1.819785952373636e-04 2.821880149845867e-04 2.560375911195396e-04 2.446200178862849e-04 2.909009605073352e-04 2.996620260029169e-04 -2.613116750853218e-04 3.208143792824876e-04 0 0 0 0 0 0 0 0 1.5598633496e-14 4.5590701353e-17 2.95824562763e-16 4.77482636763e-16 3.63587198543e-16 4.60406452546e-16 3.35181101624e-16 3.21791204794e-16
6.100 0 2.056608565955661e-02 3.695770137537648e-04 5.895080670861556e-04 3.111097769547863e-04 9.142866442668719e-05 4.447346817908160e-04 1.566509445709268e-04 3.008261206113709e-04 4.198905973568734e-04 2.782472548677959e-04 9.214965368460303e-05 2.797121369062381e-04 2.305291173635822e-04 2.689732111676884e-04 -1.130419911846205e-04 4.338986903464186e-04 0 0 0 0 0 0 0 0 4.33923730281e-14 1.55583011752e-16 1.28071381625e-17 7.31836466428e-17 1.26580603638e-16 3.03576608296e-18 4.17797307167e-16 3.79497865424e-16
6.125 0 2.467950778235314e-02 2.999032863454415e-04 5.863194690224052e-04 2.812991838850186e-04 4.155621014622083e-04 4.065029127794284e-04 4.097847146563765e-04 2.744969276014344e-04 1.749991121160622e-04 2.840613362437455e-04 6.327482046927639e-04 3.083702384433691e-04 3.372675721997230e-04 2.319903760370366e-04 -3.128007909140152e-04 3.347289573029911e-04 0 0 0 0 0 0 0 0 4.68583505331e-14 4.05166351858e-16 2.08275237334e-16 3.76489204396e-16 6.22060996464e-17 2.36139233167e-16 2.76959444961e-16 1.51788304148e-17
6.150 0 2.848076624753037e-02 4.141685737418043e-04 4.719034879881208e-04 2.306106859001075e-04 4.961072873056740e-04 4.372848361725487e-04 1.924479473334653e-04 2.679853801757609e-04 8.781654309305153e-05 2.690453109152017e-04 1.006034601300375e-04 2.704867828663083e-04 5.814656259358147e-04 2.951362255416452e-04 -6.520003654823058e-06 3.971228483446456e-04 0 0 0 0 0 0 0 0 3.03680691704e-14 1.20780122015e-16 3.26019593266e-16 4.65312467376e-16 4.84773896373e-17 3.74998426408e-17 1.85290151278e-16 3.05778893959e-18
6.175 0 3.323997151651937e-02 4.613541772541414e-04 4.074815159178474e-04 2.619727559246181e-04 1.176013748016833e-05 3.930487377895042e-04 1.407198689465838e-04 1.799520939378538e-04 1.723135790070387e-04 2.433263185141442e-04 3.119228705567567e-04 2.740633224772665e-04 1.298052397493158e-04 2.785508602056792e-04 -2.985242538151671e-04 4.364986080326147e-04 0 0 0 0 0 0 0 0 1.93664528858e-14 1.52601455777e-16 3.16705618978e-17 4.16198108963e-16 3.86789125034e-17 2.43294967506e-16 3.15800987791e-16 1.67129764889e-16
6.195 0 3.659985136802003e-02 4.321393643588278e-04 4.474384698733929e-04 2.651382503214392e-04 1.563329813619681e-04 3.796984009867339e-04 7.578436062575500e-05 2.506490558305453e-04 4.834876397027847e-04 2.446324141058617e-04 4.676593938160192e-04 2.608880954124421e-04 5.412848625256663e-04 2.685684033057025e-04 -2.765631010887902e-04 4.278613565726088e-04 0 0 0 0 0 0 0 0 2.00256478067e-14 3.928606572e-16 3.19026489254e-17 4.50079426853e-17 2.15268341347e-16 1.92445885616e-17 3.33717428691e-16 2.09793120376e-16
6.215 0 4.104442540709307e-02 4.087207169205341e-04 5.582281338473299e-04 2.304664742421711e-04 8.654553226662102e-04 3.435196639339960e-04 3.328896096785208e-04 2.995910449858806e-04 2.016368829753460e-04 2.746630150997150e-04 5.760900661110411e-04 3.354850822237449e-04 2.942212492985058e-04 2.864489929465374e-04 6.570889213389320e-04 3.903810903285892e-04 0 0 0 0 0 0 0 0 6.93195501e-15 3.29922721087e-16 2.10118381028e-16 4.79217360239e-16 3.45996018294e-16 4.10912623372e-17 4.94233560328e-16 6.79794762148e-17
6.245 0 4.623378037455719e-02 5.499628627062405e-04 8.699268965870084e-04 2.667793002577538e-04 1.418258306139197e-03 4.277501889061782e-04 2.081061117975621e-04 2.867179914270542e-04 6.621100745644083e-04 2.315628921499304e-04 1.707377694385798e-04 2.609642531803412e-04 3.392873255263491e-04 2.395555119217718e-04 -4.280379916913138e-04 4.487771017627437e-04 0 0 0 0 0 0 0 0 4.28060364932e-14 8.45677694539e-18 8.02960128943e-16 4.37909257467e-16 4.08310538158e-16 4.20209657001e-16 3.4911309954e-16 3.13768108717e-16
6.285 0 5.509303503726527e-02 4.187810892911387e-04 5.430432357240186e-04 2.373745087064066e-04 1.185463205724173e-03 3.691849485172532e-04 6.643446585590394e-05 2.288570655584100e-04 3.052006419525684e-04 2.223799233548038e-04 5.672788068526886e-04 2.961431152073971e-04 2.225954412366499e-04 3.013316196159183e-04 4.000806340181657e-04 3.983229551444636e-04 0 0 0 0 0 0 0 0 3.47291639891e-14 1.86482773668e-17 4.1730941619e-15 3.93023287526e-18 4.31620884866e-16 3.11491284155e-16 3.50088881496e-16 1.65666091956e-16
6.341 0 6.778777598403340e-02 6.523026870343191e-04 7.717017468798408e-04 3.044501727949363e-04 2.111031455045766e-03 3.609257231623401e-04 2.583470031935514e-04 2.475845953137680e-04 2.169472946501927e-04 2.675807785479947e-04 3.123836326104868e-04 2.337964595776437e-04 3.692918189226671e-04 2.473360971382821e-04 -3.112140695517753e-04 3.514843960610257e-04 0 0 0 0 0 0 0 0 3.34038352534e-14 1.59160878921e-16 4.23402632399e-15 4.48588648866e-16 1.92689831105e-16 4.86806775446e-16 3.32904277062e-16 2.24700900248e-16
6.354 0 7.142502552583549e-02 6.166606260570668e-04 4.194365222003513e-04 2.907206530372343e-04 2.590863885316254e-03 3.249146622283508e-04 5.604356434145735e-04 2.495005995646300e-04 2.493508772479333e-04 2.542461498091618e-04 4.543694708709682e-04 2.843638963635576e-04 1.986879998768980e-04 2.254375579144217e-04 -2.932192389190779e-04 3.663269207945322e-04 0 0 0 0 0 0 0 0 3.54855034246e-14 3.51281503885e-16 3.74613534637e-15 4.26416714439e-16 6.67326437165e-17 3.18213337624e-17 1.01996319377e-16 7.78999260931e-17
6.423 0 8.760069562234647e-02 5.730173523923120e-04 9.430583329173754e-04 2.837451291719008e-04 4.174662785155422e-03 4.568435796753104e-04 2.165812127754166e-04 2.547061626686521e-04 1.974796789283243e-04 2.493623219981570e-04 6.523041907614268e-04 2.043013961888785e-04 2.323914838659372e-04 3.112610537634999e-04 -2.437626089267213e-04 3.692253611499289e-04 0 0 0 0 0 0 0 0 4.64767113684e-14 3.75350792114e-16 4.57880261484e-15 4.16604684778e-16 3.24311974845e-16 4.2674197509e-16 6.28024108412e-17 2.78721273492e-16
6.488 0 1.044281664705125e-01 5.687971924768023e-04 2.016561717171989e-03 3.273076044054492e-04 4.964230374411861e-03 3.843434477367091e-04 4.752184258027261e-04 2.831460567647637e-04 3.609446409908814e-04 2.874884089093603e-04 3.447257559777877e-04 2.966798216733085e-04 1.448670475469254e-04 3.050175064223181e-04 3.084730426710346e-04 3.740867581311993e-04 0 0 0 0 0 0 0 0 4.87498930113e-13 1.98886046521e-15 1.86049092799e-15 2.73923678878e-16 1.1861171767e-16 2.12340995481e-16 7.4593109467e-17 3.45860493023e-17
6.515 0 1.126548648384749e-01 6.105820736010235e-04 1.747353005830785e-03 2.735573612433123e-04 5.140839115738974e-03 3.562269904319370e-04 1.838060114173838e-04 2.103433261592377e-04 4.703908104131415e-04 2.634415407098466e-04 1.026624452426735e-04 2.621081912047272e-04 2.323574482307147e-04 2.797834436659976e-04 -9.116485612169040e-05 4.082647459947690e-04 0 0 0 0 0 0 0 0 4.74897898783e-13 7.8496237288e-16 1.02608893604e-15 3.8380756906e-16 1.41488383509e-16 3.26493931717e-16 2.85280696635e-16 9.60874175365e-18
6.550 0 1.207891226171021e-01 5.926710934391434e-04 2.367258846731017e-03 2.590316564220699e-04 6.560536831285896e-03 3.963013731854454e-04 4.391109556781355e-04 3.024717998070623e-04 1.772119907104723e-04 2.525405866627253e-04 3.878477252128604e-04 2.839441346050114e-04 3.447257172448722e-04 2.822499573132562e-04 -4.349888441615283e-04 4.351113644008584e-04 0 0 0 0 0 0 0 0 1.02098884902e-13 1.01698163779e-15 4.10435574416e-15 1.35525271561e-16 4.72305571389e-16 1.39591029708e-16 1.27773226027e-16 4.7168215514e-16
6.575 0 1.277841774268799e-01 6.641178539968111e-04 2.437022117884066e-03 2.185317792746830e-04 6.699168083372579e-03 4.129406982331334e-04 2.556240187515339e-04 2.985302638043854e-04 4.534244733916314e-04 2.557675923323408e-04 5.626969209754536e-04 2.934696898561936e-04 5.496835050074695e-05 2.191876844554263e-04 7.566139255695120e-04 3.113539255310384e-04 0 0 0 0 0 0 0 0 1.20098375689e-13 4.06575814682e-15 2.57866644704e-15 4.66098513952e-16 3.68574528536e-16 4.53521768751e-16 4.69459540686e-17 4.87999397836e-16
6.608 0 1.369210065888956e-01 5.265431830359610e-04 2.715127400294123e-03 3.028189265834986e-04 8.838317334727118e-03 3.863707942375200e-04 3.588636765447863e-04 3.222791852672465e-04 5.397650960816155e-04 2.758953156646108e-04 5.721632801789730e-04 2.932428818802191e-04 2.331213703132763e-04 2.617123357010633e-04 8.081525576984286e-04 4.050801606924030e-04 0 0 0 0 0 0 0 0 1.0438871989e-13 4.12300402153e-15 2.88311041707e-15 2.13696248197e-16 3.84458090363e-16 2.69966340949e-17 2.76308923658e-16 4.28585118784e-16
6.664 0 1.510433870152910e-01 7.745150818135655e-04 3.575552990789328e-03 2.502805493212480e-04 1.001325684922543e-02 3.877487034127791e-04 4.218966992994015e-04 3.250563937598074e-04 1.733125942661050e-04 2.229566655183289e-04 8.248763330943121e-05 2.600012278558230e-04 1.519822052680273e-04 2.414962825777995e-04 -3.284747012152950e-04 3.916280570737782e-04 0 0 0 0 0 0 0 0 2.90989454754e-13 6.72205346941e-16 2.54293114343e-14 4.01480064471e-16 1.05004980405e-16 3.12114700404e-17 2.72947896923e-17 2.95011411133e-16
6.800 0 1.883794595175350e-01 7.458772251864441e-04 6.332404539088803e-03 2.314044665854866e-04 1.630539582755749e-02 4.223307781949696e-04 7.552971503550193e-05 2.365730860166665e-04 2.372376239378213e-04 2.647138392021090e-04 5.323698343130446e-04 2.402182224389950e-04 2.248166587563919e-04 2.384134310194597e-04 4.659051859799114e-04 4.365446324548110e-04 0 0 0 0 0 0 0 0 4.65016913864e-13 1.19695919842e-15 4.25076640553e-14 1.93801138332e-18 1.7870362308e-16 4.46691295064e-17 3.91911980299e-16 8.85793174921e-17
6.950 0 2.284652342847657e-01 7.896407204463263e-04 1.035385344577752e-02 2.961124327671070e-04 2.501871940666490e-02 4.515227313050250e-04 8.552927201423931e-05 2.403326055538838e-04 3.876678018097374e-04 3.217747006413699e-04 2.475143682881314e-04 2.789200503048065e-04 1.756532875341423e-04 2.433592875472730e-04 -2.340404530578983e-04 3.654995132090116e-04 0 0 0 0 0 0 0 0 2.34312569347e-13 2.24802815252e-14 3.5096925366e-14 3.93158812798e-17 2.62593766176e-16 1.31405303305e-16 1.42301535139e-16 1.01698163779e-16
7.150 0 2.833611882915926e-01 6.035880023298886e-04 1.729098447845289e-02 2.286025096304686e-04 4.125289276952124e-02 4.270297550815601e-04 4.182261233454559e-04 2.673865426645535e-04 1.554316881421961e-03 3.062206138441039e-04 2.447194802995476e-04 3.176996510264300e-04 3.507817898440718e-04 2.547364375359783e-04 -2.004698698429290e-04 3.313996918335607e-04 0 0 0 0 0 0 0 0 4.07396338886e-13 4.71081507136e-14 2.12399542399e-14 4.5590701353e-16 1.96110488959e-15 4.5238335647e-16 7.18283939272e-17 7.10152422978e-17
7.280 0 3.179966605286442e-01 6.693536863582174e-04 2.304369898800496e-02 2.902427943108165e-04 5.270060972649532e-02 4.187903175466947e-04 5.540024501785802e-04 2.335700980196876e-04 2.285068560140463e-03 3.129255152443057e-04 4.441739472940618e-04 2.506539427726776e-04 3.866907286211996e-04 3.183385074491850e-04 2.507716453579078e-04 4.207672762703363e-04 0 0 0 0 0 0 0 0 3.55770968241e-13 4.96130914129e-15 4.68375338514e-15 4.19803081186e-16 4.63171168086e-16 6.17995238317e-17 1.99601619955e-16 9.22113947699e-17
7.373 0 3.403376957143163e-01 7.700358741409554e-04 2.723879271825144e-02 2.578581939201470e-04 6.175541174200874e-02 4.565451469096147e-04 7.157723741787811e-04 2.319988840693194e-04 2.737841092409672e-03 3.901680533071468e-04 3.990423914335634e-04 2.612018645673269e-04 4.639221848989214e-04 2.176459551509855e-04 1.450513856231469e-04 4.380043395243698e-04 0 0 0 0 0 0 0 0 3.16302539716e-13 4.85618489865e-14 8.74300631892e-15 2.18900418625e-16 3.28296417829e-16 4.3660821486e-16 7.86046575052e-17 1.46909394372e-16
7.500 0 3.753927633630083e-01 6.846937723831704e-04 3.454417536725709e-02 2.968677783192111e-04 7.623793782504729e-02 4.996007273083116e-04 1.145086040848195e-03 2.909206972224944e-04 4.131419599981833e-03 3.166141464835624e-04 3.703783725714066e-04 2.723762939703493e-04 4.175471124708689e-04 2.849635258550245e-04 3.133061407390343e-04 3.779102474359895e-04 0 0 0 0 0 0 0 0 8.32667268469e-15 4.29101199018e-14 4.72816230612e-14 1.80497977675e-15 1.83360271411e-15 4.06575814682e-16 1.31134252762e-16 3.43149987592e-17
7.596 0 3.984379605586896e-01 8.801032314147940e-04 3.901703623694619e-02 3.139041727407828e-04 8.633046528675438e-02 5.444639525735797e-04 1.031588787179193e-03 3.064410764802396e-04 4.832233348685632e-03 3.410470270801102e-04 2.623854456932562e-04 2.555914045623246e-04 6.224576155498419e-05 2.457932007695581e-04 5.057222193405333e-04 4.559070830553325e-04 0 0 0 0 0 0 0 0 3.10418357685e-13 4.61922167183e-14 4.56162885243e-14 8.06863256764e-16 4.36803371251e-15 2.56196973358e-16 1.5802246664e-17 4.66749035255e-16
7.825 0 4.542307302447120e-01 8.532369667699887e-04 5.392477220977829e-02 3.544385999599758e-04 1.154769342401281e-01 6.016740392611452e-04 1.776828302564866e-03 2.899982893207376e-04 7.349801008621806e-03 3.746697744508220e-04 6.060663122252899e-04 1.948896204450920e-04 3.242506060122315e-04 2.894318700826126e-04 -4.570990036156647e-04 4.415614474914253e-04 0 0 0 0 0 0 0 0 2.87991852588e-13 2.17117990253e-14 1.28105859254e-13 4.86589935011e-15 1.80584713849e-15 2.89915660923e-16 2.31477163826e-16 3.35289521841e-16


==> anc/24x6/poll_v_beta_const_flow_1.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 9.000000000000000e-02 1.590633577893405e-02 4.687322917722313e-04 1.735308715644402e-04 2.566163456770633e-04 -5.069018413883096e-04 4.140638929943419e-04 1.944146000693150e-04 2.443468729683829e-04 4.390200343709640e-04 2.344866912126685e-04 2.198566179896421e-04 2.263800597342395e-04 4.208964278605547e-04 2.813016449098814e-04 -2.930341211626095e-04 3.763006988009146e-04 0 0 0 0 0 0 0 0 0.000604202121166 3.5302106544e-07 1.18966548243e-05 1.33450260867e-05 5.38336246096e-06 1.79810003084e-05 6.35229644255e-06 1.64247842156e-05
5.900 9.000000000000000e-02 1.970595434815870e-02 4.579422708791449e-04 1.321668390760100e-04 2.477273030986821e-04 8.306841525512536e-04 3.988383385462161e-04 4.251639801490710e-04 2.602382880433423e-04 1.958787564428359e-04 2.672247344960998e-04 1.073336930489318e-04 2.516366961125077e-04 9.420021188952543e-05 2.417035809135678e-04 -2.498968898891255e-04 3.920266250311349e-04 0 0 0 0 0 0 0 0 0.000607931616959 6.92044460499e-06 3.64042930325e-06 3.11398744593e-06 6.97310739284e-06 2.17401262341e-05 9.05945570125e-07 1.45277058391e-05
5.950 1.000000000000000e-01 2.600004804958811e-02 5.756439277859783e-04 1.681781282273577e-04 2.767952424222524e-04 9.726676147155922e-04 4.189537673016062e-04 2.607885358428044e-04 2.273843930862446e-04 6.804563923331278e-05 2.094424162265639e-04 2.819239845089671e-04 2.841043394983597e-04 5.763316847724409e-04 2.794169865729120e-04 6.637311028615920e-05 3.611602641580289e-04 0 0 0 0 0 0 0 0 0.000609654997288 1.43059719364e-06 2.86141409576e-05 1.38856809282e-05 6.26924709369e-06 1.3658795747e-05 1.42620276344e-05 1.22457345408e-08
6.000 1.100000000000000e-01 3.590629929385906e-02 5.189279747090563e-04 5.015323689989911e-04 3.192353889758114e-04 1.329756802104464e-03 4.124431231054012e-04 3.042090521933603e-04 2.641193984084763e-04 2.162740443932093e-04 2.434045689396386e-04 8.005962146123518e-05 2.263463249075365e-04 2.456709845947285e-04 2.566136782712847e-04 4.099813346417194e-04 4.120335395765757e-04 0 0 0 0 0 0 0 0 0.000900785010059 1.7289930363e-05 3.28347377945e-05 9.10783392636e-06 4.56031984979e-06 7.59897313106e-06 7.47805958227e-06 2.34275143217e-05
6.025 1.200000000000000e-01 4.256553271985575e-02 5.601765674334758e-04 3.186854964110234e-04 2.989498525382791e-04 1.624130867910959e-03 3.330965542259619e-04 1.622014869120719e-04 2.901571554323424e-04 8.481549382717379e-05 2.173539994541289e-04 2.125997509622200e-04 2.283790479367599e-04 4.705799063143817e-04 2.516150919206721e-04 3.966711355195078e-04 3.879466245205259e-04 0 0 0 0 0 0 0 0 0.000256134650244 6.95383232898e-06 1.6352607859e-05 3.14599866072e-07 1.02449905727e-06 5.9151270878e-07 1.95218412938e-06 8.83188048492e-07
6.050 1.200000000000000e-01 4.930604565893264e-02 6.758736255612514e-04 5.553643726149051e-04 3.026445910047325e-04 2.277864177148521e-03 4.119734033361556e-04 1.053051891448164e-04 2.368042726841647e-04 4.086471858029243e-04 2.508758432339777e-04 6.504260461793572e-05 2.122501318801316e-04 4.137584334812260e-04 2.988028340895199e-04 -6.699876118474029e-04 3.519360385079436e-04 0 0 0 0 0 0 0 0 0.00162081850603 2.70596726809e-05 9.38671089885e-05 1.41947130002e-05 1.19791664831e-05 2.04949636194e-06 8.80001299477e-06 5.1597308656e-06
6.075 1.300000000000000e-01 6.042500731731956e-02 7.484018178834384e-04 1.135163698928489e-03 2.869650413887498e-04 2.650534273088511e-03 4.328355325864189e-04 1.928787337501795e-04 2.662125443533344e-04 8.389025355712172e-04 2.696472758578393e-04 6.203512288408854e-04 2.358321737484654e-04 5.084923582811960e-04 2.670267894940155e-04 3.366098792801494e-04 3.656934265571771e-04 0 0 0 0 0 0 0 0 0.00045063635902 1.70324939785e-05 4.11796585185e-05 6.70061280718e-06 2.68962343217e-07 1.09499858589e-06 5.1655867232e-06 2.18984050485e-06
6.100 1.400000000000000e-01 7.308609853089632e-02 8.057791696597473e-04 7.719781615661961e-04 2.757156737789418e-04 3.329749139957378e-03 4.350562360882596e-04 2.894898133862237e-04 2.663879209760678e-04 7.944725209963993e-04 2.872571707629567e-04 3.581108467365829e-04 2.569659731652405e-04 2.066206738401010e-04 2.604949900248672e-04 -1.404260486513333e-04 3.789073169715287e-04 0 0 0 0 0 0 0 0 0.0010209000096 4.17137864758e-05 0.000117278713553 6.78873358978e-06 6.1896587584e-06 8.47128085042e-06 9.92348900101e-07 4.78712387233e-06
6.125 1.400000000000000e-01 8.734800533730366e-02 8.730095080863694e-04 2.145317135866755e-03 3.377937707319784e-04 4.734126336887657e-03 4.986045845364681e-04 5.661700935845588e-04 2.755289585549383e-04 3.947803036406130e-04 2.567872858564451e-04 3.473055955169987e-04 2.827795599791460e-04 1.700415539567506e-04 2.898530244384215e-04 -6.874831164652459e-05 3.983690582836102e-04 0 0 0 0 0 0 0 0 0.0023202420002 0.000101728741967 0.000288721322488 1.61715985586e-05 4.67905877461e-06 4.2105077126e-05 5.91985465775e-06 5.61653756218e-06
6.150 1.500000000000000e-01 1.064610894862850e-01 1.201525767013698e-03 3.113397198163270e-03 3.260770260038050e-04 7.806498017108025e-03 4.514222410469280e-04 1.819409164876131e-04 2.368182559202289e-04 2.034592385224401e-04 2.372422353394423e-04 3.332293693696106e-04 2.865628042338857e-04 1.224394329043147e-04 2.835736515746743e-04 -6.503938558965320e-04 3.823172356468263e-04 0 0 0 0 0 0 0 0 0.00101014452428 6.43958494433e-05 0.000144463313248 2.03479165239e-06 2.68253205256e-06 3.43534125389e-07 1.06142379927e-05 6.10520165247e-06
6.175 1.600000000000000e-01 1.287334053885783e-01 1.443358424431488e-03 4.050113160864589e-03 3.230549873498548e-04 1.026528735001642e-02 5.365907688680945e-04 2.055385276001103e-04 2.875912032037786e-04 3.525644114236654e-04 2.405237702521545e-04 4.590612694769767e-04 2.818032175573798e-04 4.968341874724094e-04 2.624110749242105e-04 3.124382024467577e-04 3.464084359221005e-04 0 0 0 0 0 0 0 0 0.000501298778422 4.04751487854e-05 9.60962333836e-05 1.68233735189e-06 1.29023744733e-06 1.91842155302e-06 8.29072933409e-07 4.61167110758e-07
6.195 1.700000000000000e-01 1.482720057982530e-01 1.553175094487704e-03 5.963964737207895e-03 3.531343203054201e-04 1.400538527909717e-02 4.357664173417058e-04 6.646051724819124e-04 2.497555506291024e-04 5.338504658783293e-04 2.809690441376113e-04 4.087118902104101e-04 2.982607716493970e-04 4.512779821418105e-04 2.586209786246984e-04 6.192124240101084e-04 4.435367196743155e-04 0 0 0 0 0 0 0 0 0.00324707714775 0.000303210753352 0.000700471416603 7.73170901109e-06 5.11144613577e-05 1.21424907394e-05 2.20291839581e-06 1.11671317019e-05
6.215 1.700000000000000e-01 1.668101363334790e-01 1.447329322940579e-03 6.998995925798998e-03 4.346666070706892e-04 1.731874639427416e-02 4.553615082705119e-04 3.728811236507569e-04 1.922726080832563e-04 2.909925735992546e-04 2.332452505003634e-04 6.295047207189915e-04 2.877651021705939e-04 3.475911488759669e-04 2.474771795636326e-04 -5.357815710241354e-04 3.599097134130827e-04 0 0 0 0 0 0 0 0 0.00177888201448 0.000179410858909 0.000404994459574 7.71980599724e-06 1.25796712113e-05 2.75136084799e-06 6.49832773897e-06 6.63332981614e-06
6.245 1.800000000000000e-01 1.954498529187305e-01 1.829708687437823e-03 1.032440167322498e-02 3.364454040627971e-04 2.425978915923176e-02 6.423073481294714e-04 3.051982159027159e-04 3.447000780527071e-04 1.337593914382505e-03 2.997282945492009e-04 8.026719943395646e-05 2.343233028544180e-04 2.666952630787433e-04 2.494683168378239e-04 2.022399499803173e-04 3.729839268747789e-04 0 0 0 0 0 0 0 0 0.00230119334673 0.000265467694925 0.000597984258832 1.20136904157e-05 3.71780557425e-05 3.54336070344e-06 1.57161406533e-05 1.60825030623e-05
6.285 2.000000000000000e-01 2.506537645077910e-01 1.814289199126560e-03 1.698812494226933e-02 4.120334522924600e-04 3.881501872577484e-02 7.259663924843128e-04 3.897012067579818e-04 2.841800427449269e-04 2.262944262262130e-03 3.408730500151061e-04 4.704213433788575e-04 2.719423243395584e-04 6.138781403989771e-04 2.508410964147655e-04 8.237922558825117e-04 3.815693543706769e-04 0 0 0 0 0 0 0 0 0.00268498828921 0.000456846397431 0.000943284685125 2.8685112329e-05 8.13761032179e-05 2.80843497986e-06 8.81795448023e-07 3.26726324351e-06
6.341 2.200000000000000e-01 3.245288987572825e-01 2.693539621010905e-03 3.085077572271505e-02 6.636245081663082e-04 6.734166653289689e-02 1.198138673579573e-03 8.039005817263186e-04 2.687767713558503e-04 5.155879950396709e-03 3.906251856882448e-04 1.275216047585235e-04 2.615892196433652e-04 4.405948770302837e-04 2.871580727525507e-04 7.897328147345420e-04 4.000202569264194e-04 0 0 0 0 0 0 0 0 0.000271448713283 6.11440242151e-05 0.000120881494997 3.78650104132e-06 1.40314200667e-05 2.38040477523e-07 2.61098502716e-07 3.80161115542e-07
6.354 2.300000000000000e-01 3.523743081452323e-01 2.476466548612952e-03 3.750662901552178e-02 6.743326620830210e-04 8.015417205970625e-02 1.209628217273725e-03 1.553464100609885e-03 2.839773274499973e-04 6.425183954528070e-03 4.607918287671925e-04 3.612822750349301e-04 2.295851926063116e-04 6.554907267877488e-04 2.808137452547142e-04 3.783357464023724e-04 4.959607792186030e-04 0 0 0 0 0 0 0 0 0.00489504693077 0.00129961347208 0.00248423208319 0.00012600445627 0.000348504251412 7.65600787907e-06 8.51217064925e-06 2.35098395056e-05
6.423 2.600000000000000e-01 4.616706436762483e-01 2.358222090557587e-03 6.651260919689329e-02 9.491653776397490e-04 1.363607497760854e-01 1.683051178763338e-03 3.593673522956656e-03 3.434157279213868e-04 1.331944476501874e-02 5.177767031167067e-04 2.507682216064431e-04 3.002746317895268e-04 5.182293368349638e-04 3.186489689093079e-04 7.625305371468480e-04 4.595302694253262e-04 0 0 0 0 0 0 0 0 0.00185261824675 0.000674042852407 0.00122918125591 7.53187798433e-05 0.000219851348381 5.17910731744e-06 1.440177765e-05 2.23171810022e-05
6.488 2.900000000000000e-01 5.747431391125453e-01 2.658888967993487e-03 1.113849928174116e-01 1.437191548527448e-03 2.158442456603648e-01 2.309052711887024e-03 1.025014178146411e-02 4.447815821308141e-04 3.042212505873144e-02 8.325968541651636e-04 6.922071044907285e-04 2.691166663013851e-04 2.253377049493132e-03 3.804579366284421e-04 3.865110049166170e-03 4.623319589127149e-04 0 0 0 0 0 0 0 0 0.00517239737855 0.00240416617741 0.00423948104236 0.000374310079114 0.00100820888933 2.93611805877e-05 0.000115475805953 0.000164901285326
6.515 3.100000000000000e-01 6.388432306001989e-01 2.709621530802793e-03 1.429866236213930e-01 1.592870043460113e-03 2.722108938584183e-01 2.473987351060241e-03 1.549437140890866e-02 5.431448195452141e-04 4.573396572743933e-02 9.541934945066816e-04 1.003593936999258e-03 3.370934562429819e-04 3.958446995879284e-03 4.015071149264081e-04 6.525872002063582e-03 4.858085754704599e-04 0 0 0 0 0 0 0 0 0.000554303330801 0.000307667938607 0.000527550642582 5.97220490913e-05 0.000155907649461 2.86592710074e-06 2.11529920307e-05 3.24522285064e-05
6.550 3.300000000000000e-01 7.037895444505378e-01 2.798386821506503e-03 1.784147454045603e-01 1.964495217224716e-03 3.332606187907778e-01 3.073254551568286e-03 2.215682623518654e-02 7.822877839812415e-04 6.274728765930267e-02 1.305855114053456e-03 1.631640396888890e-03 4.253558632015068e-04 6.980164366942261e-03 6.407232603925397e-04 1.009359317316536e-02 7.137879874692119e-04 0 0 0 0 0 0 0 0 0.00210967439354 0.00129161081856 0.00217876306078 0.000272765159987 0.000697692891103 2.44128480789e-05 9.95055964223e-05 0.000148282185345
6.575 3.500000000000000e-01 7.575863898186748e-01 3.266240318796851e-03 2.126864601737695e-01 2.235109132057390e-03 3.901554893861112e-01 3.737995559503471e-03 3.000494698983557e-02 7.757590834274390e-04 8.251024777711180e-02 1.548701923639200e-03 2.561252758694156e-03 4.838795260339572e-04 9.879448725136094e-03 6.805710252390710e-04 1.494518531145438e-02 8.913041439088782e-04 0 0 0 0 0 0 0 0 0.00260316265933 0.00180933110323 0.00299147840289 0.000451996580564 0.00110454054539 5.52041396158e-05 0.000197307718564 0.000280981980946
6.608 3.700000000000000e-01 8.251750798414171e-01 2.483935608136291e-03 2.583972443463548e-01 1.872939616025120e-03 4.656413745019829e-01 3.193141094507706e-03 4.088325787143272e-02 7.463071721309232e-04 1.081448287661369e-01 1.612971340197036e-03 3.755043215327009e-03 4.825231289185091e-04 1.343100706254769e-02 7.126403927266391e-04 1.941532494420677e-02 9.787275179312634e-04 0 0 0 0 0 0 0 0 0.00163074777542 0.00123992423335 0.00202041073398 0.000338968316233 0.000809968042137 4.4389934847e-05 0.000149553234548 0.000212486230507
6.664 4.100000000000000e-01 9.378931925698466e-01 4.142622386916127e-03 3.516024049104402e-01 3.756342329894595e-03 6.161144133824095e-01 5.915599449653818e-03 6.874868321688399e-02 1.485345049953881e-03 1.754655604158689e-01 3.159087795987285e-03 7.729821998707242e-03 6.004472035247877e-04 2.746180860108966e-02 1.085652595768447e-03 4.037187662041444e-02 1.492610418586595e-03 0 0 0 0 0 0 0 0 0.00510093114385 0.00465390477744 0.00737244680841 0.00158951972888 0.00362633906887 0.000268937040657 0.00085665000739 0.00120991334471
6.800 5.400000000000000e-01 1.235733350014209e+00 3.835906258582988e-03 6.797333929088506e-01 5.029457766322727e-03 1.120072200287053e+00 7.589486272858486e-03 2.138069600694717e-01 2.827924683085719e-03 4.839113643218559e-01 5.743010487010445e-03 4.219100955189910e-02 1.197572963937728e-03 1.231740944179429e-01 2.577287540409330e-03 1.694869520443381e-01 3.422698736965478e-03 0 0 0 0 0 0 0 0 0.00199292118579 0.00271732789815 0.00403707465295 0.00153086990953 0.00308312093414 0.000469394741701 0.00122739318706 0.00162138606966
6.950 7.200000000000000e-01 1.543155650967103e+00 4.306795657391167e-03 1.165188063676473e+00 7.561096355029898e-03 1.824650497338920e+00 1.081174257197258e-02 5.487456264639287e-01 5.990529689724129e-03 1.126219390651986e+00 1.115822345537648e-02 1.773036425102155e-01 3.068679028845330e-03 4.487266455977826e-01 6.693778392949781e-03 5.887319627385184e-01 8.504013985307458e-03 0 0 0 0 0 0 0 0 0.0031398746229 0.00587922925353 0.00829359562108 0.00494575462107 0.00903286103801 0.00247407983878 0.00558571224122 0.00703518270948
7.150 1.040000000000000e+00 1.914523805993797e+00 2.968571120755004e-03 1.973270939571916e+00 7.628336672254465e-03 2.935288382287444e+00 1.018255263948059e-02 1.383696084870942e+00 9.880723042498592e-03 2.570493666503579e+00 1.608176284391686e-02 7.218506953978691e-01 8.597568521405740e-03 1.578450254637290e+00 1.618561168963444e-02 1.971297327221315e+00 1.920142088253380e-02 0 0 0 0 0 0 0 0 0.000866331323797 0.00220072892192 0.00295440119744 0.00272946917094 0.00453045649358 0.00217033474287 0.00426812014729 0.00513068012131
7.280 1.320000000000000e+00 2.122815502777822e+00 3.144096986270139e-03 2.542749916583608e+00 9.315566052504446e-03 3.690856080581174e+00 1.220612742855158e-02 2.162509997195028e+00 1.422078105415779e-02 3.833644763188401e+00 2.248580595404904e-02 1.421368837394113e+00 1.467888376901894e-02 2.907824001416650e+00 2.685704577851624e-02 3.551763670024813e+00 3.156112419599474e-02 0 0 0 0 0 0 0 0 0.00107639809782 0.00318242919361 0.00416643269117 0.00479361293503 0.0075843952084 0.00480756497411 0.00883260702665 0.0103772779848
7.373 1.570000000000000e+00 2.250678904164507e+00 3.571859974983819e-03 2.937627760034677e+00 1.154475268562199e-02 4.204115945039853e+00 1.489235197435345e-02 2.791973608651406e+00 1.960967090801338e-02 4.815595927417709e+00 3.012693315283195e-02 2.097494257893077e+00 2.282349010595048e-02 4.124533649004463e+00 4.019320262164031e-02 4.971301078861475e+00 4.656664609525827e-02 0 0 0 0 0 0 0 0 0.00148957866549 0.00481812686532 0.00621516205015 0.00815600159859 0.0125386249923 0.00942217617692 0.0166019334855 0.0192345106785
7.500 1.970000000000000e+00 2.414581202149371e+00 2.977261788394829e-03 3.494727959434292e+00 1.062548672964937e-02 4.916789462518560e+00 1.348288820997933e-02 3.799038306976239e+00 2.053377206337261e-02 6.338336919880901e+00 3.053359414316323e-02 3.359893952976950e+00 2.808581067514869e-02 6.294408659477915e+00 4.701406676963236e-02 7.464402893074805e+00 5.355520968599983e-02 0 0 0 0 0 0 0 0 0.000870550750629 0.00312895470571 0.00396643000144 0.00607131779376 0.0090234522591 0.00826984233305 0.0138767795321 0.0158152471652
7.596 2.330000000000000e+00 2.511909604764435e+00 3.112290134449065e-03 3.854014597839159e+00 1.181289822115153e-02 5.370272208611540e+00 1.483273113356564e-02 4.521518084475467e+00 2.466350081257521e-02 7.402890922208451e+00 3.595251706988885e-02 4.389113456421998e+00 3.686481632524387e-02 7.999270639526418e+00 6.004834457465567e-02 9.399235390658259e+00 6.774870090972790e-02 0 0 0 0 0 0 0 0 0.000332566674435 0.00126805687916 0.00159173056154 0.00265707046547 0.00387393579845 0.003974185172 0.00648405792642 0.00732029931826
7.825 3.480000000000000e+00 2.695006395810005e+00 2.504731776668378e-03 4.591075204882044e+00 1.058047293367124e-02 6.287120508677202e+00 1.305693042645285e-02 6.182555169093751e+00 2.540198773374506e-02 9.780818645784144e+00 3.579874045134296e-02 7.112018039693194e+00 4.501231074593030e-02 1.232074223036771e+01 6.979767007562938e-02 1.423336521083641e+01 7.747461431216650e-02 0 0 0 0 0 0 0 0 0.000234433340005 0.000995274462044 0.0012273066272 0.00240263029375 0.00338212703415 0.00427806774319 0.00662704316771 0.00735327883641


==> anc/24x6/poll_v_beta_const_flow_2.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 3.400000000000000e-01 5.087506034095027e-02 9.422174395950023e-04 6.737722951992437e-04 3.389231229421500e-04 2.427270836754197e-03 4.970632512375716e-04 5.975725717346460e-05 1.832590385535268e-04 2.131798390913454e-04 2.586013663632320e-04 6.145136637765665e-05 1.991848058976585e-04 2.326453353165966e-04 2.439682429633389e-04 1.288148197183087e-04 3.406392765695343e-04 0 0 0 0 0 0 0 0 0.00017399801425 8.53272429524e-06 2.18788929742e-05 1.51600933374e-06 7.42717743454e-08 1.71618767754e-06 3.3937704446e-06 3.75876625569e-06
5.900 3.800000000000000e-01 7.030456469173021e-02 1.173698681555170e-03 1.728059680289663e-03 3.725097236786164e-04 4.486227066378852e-03 5.185699587965214e-04 3.713531502147816e-04 2.451784736170710e-04 1.641196721008374e-04 3.294962124379539e-04 3.871201925185359e-04 2.519014562270689e-04 4.692227991686998e-04 2.641943509277213e-04 -1.738763257055992e-04 3.253122029840974e-04 0 0 0 0 0 0 0 0 0.00076642513277 4.57121919803e-05 0.000113398271151 1.17902910638e-05 7.27664067484e-06 1.66792814475e-05 5.4653401307e-06 8.1669560524e-06
5.950 4.100000000000000e-01 8.869861666782762e-02 1.511786984600325e-03 2.741219722298465e-03 4.540752463653581e-04 7.303471326511874e-03 7.479085534566403e-04 1.861708273143065e-04 2.812687406603161e-04 5.659814863717394e-04 3.210700527953879e-04 2.634065278098688e-04 2.581076971502462e-04 1.844845768429899e-04 2.362952275535431e-04 1.650098307342720e-04 3.888975029784122e-04 0 0 0 0 0 0 0 0 0.000489172750028 3.68251639785e-05 7.96175077719e-05 2.22738939531e-06 5.19549002874e-06 1.51579595713e-06 3.94586167901e-06 3.42254024527e-06
6.000 4.500000000000000e-01 1.224191278763738e-01 1.474180217029743e-03 5.419583082032635e-03 5.488676654136951e-04 1.268766757721948e-02 7.673737091335237e-04 4.875480249338100e-04 3.504307286658249e-04 6.206353322522778e-04 3.772711408267649e-04 1.347952269807130e-04 2.554234189210401e-04 2.988406257111281e-04 3.276610784418383e-04 3.235436806124135e-04 3.991497648810236e-04 0 0 0 0 0 0 0 0 0.000908427759374 9.37222395726e-05 0.000212743493519 6.26235725519e-06 1.53232282093e-05 1.31383765663e-05 2.31968809887e-06 5.41418848341e-06
6.025 4.800000000000000e-01 1.417334450242836e-01 1.735467967023250e-03 8.238931708172159e-03 5.091614615129730e-04 1.713210308571007e-02 7.594646584538488e-04 7.405614499476101e-04 3.037311719060731e-04 1.161369939214016e-03 3.239172679056146e-04 3.687085475446192e-04 2.649117034832921e-04 4.293204306948234e-04 2.617916021434294e-04 3.608925423695394e-04 3.590850440825628e-04 0 0 0 0 0 0 0 0 0.000808520118716 0.000110968225448 0.00022087528889 4.01928169961e-06 2.3592759336e-05 4.62615492038e-06 1.50635969718e-06 6.32044769646e-06
6.050 5.000000000000000e-01 1.652603997716286e-01 2.179879702528769e-03 1.054597518029401e-02 6.835815480562517e-04 2.322654911233561e-02 1.191358430223099e-03 3.154546635859396e-04 3.339408931290934e-04 1.115237683252057e-03 4.102656497531651e-04 2.587980841009930e-04 2.835398075987271e-04 5.834658567296726e-04 2.984610207661819e-04 3.702834731386427e-04 4.412381859927331e-04 0 0 0 0 0 0 0 0 3.71397357313e-13 5.99000016255e-15 3.56104035149e-14 6.03900610074e-17 2.05694836164e-15 6.99310401253e-18 3.27429056091e-16 3.57298825943e-16
6.075 5.200000000000000e-01 1.966336680621742e-01 2.217802430080209e-03 1.607500005238676e-02 6.266388750382082e-04 3.327312011167394e-02 9.372731464236848e-04 7.095810207148239e-04 3.292011321902919e-04 2.551298435420888e-03 5.281850144971167e-04 2.763068180355066e-04 3.214131794428863e-04 3.988799553948701e-04 2.859333809820438e-04 -2.948911436141489e-04 4.449929533832500e-04 0 0 0 0 0 0 0 0 0.00136263923517 0.000251192817187 0.000497013336974 6.71782412582e-06 5.73715456309e-05 8.21669115651e-06 1.56152195487e-06 1.58320775659e-05
6.100 5.500000000000000e-01 2.307130588757566e-01 2.241311534487912e-03 2.089489437061212e-02 7.472280374428610e-04 4.388813521152675e-02 1.012805503338649e-03 7.595514716472285e-04 4.001168593948643e-04 3.187741953077260e-03 5.955794532958180e-04 6.705622068373494e-04 3.310930851113146e-04 5.076168207873006e-04 2.814724869745600e-04 2.129325705578530e-04 4.967177348605259e-04 0 0 0 0 0 0 0 0 0.000223718274757 4.94217801121e-05 9.28442655267e-05 2.97013725423e-06 1.20739937773e-05 1.62485357735e-06 2.57894287699e-07 1.03439716485e-06
6.125 5.800000000000000e-01 2.807509405388141e-01 2.586911882409439e-03 3.206093331398550e-02 8.413134611563951e-04 6.482910593918201e-02 1.540003252330175e-03 1.967236058894184e-03 4.042045810495110e-04 6.664367432236842e-03 5.958204905367020e-04 2.266131943376235e-04 2.975269605649507e-04 7.982823801700248e-04 3.656609076912409e-04 9.641436065283915e-04 5.455655149924624e-04 0 0 0 0 0 0 0 0 0.000675719277186 0.000186680917215 0.000344050440218 2.21712528658e-05 6.05559093132e-05 4.76560977623e-07 3.91687899398e-06 8.16225385661e-06
6.150 6.100000000000000e-01 3.338875494384118e-01 3.816314185916564e-03 4.490050044640378e-02 1.238240425084661e-03 8.857999736165258e-02 2.190022088124761e-03 3.560252377043388e-03 5.294209010637364e-04 1.017125286640467e-02 7.815392258387463e-04 1.762582476278946e-04 3.417756610737702e-04 7.818816548827143e-04 4.671651286851215e-04 1.612700725269634e-03 6.153246410093034e-04 0 0 0 0 0 0 0 0 0.00123403268159 0.000397789681496 0.000724152489847 5.17060636966e-05 0.000141623579195 4.09008139511e-06 1.55752510063e-05 2.29996990504e-05
6.175 6.400000000000000e-01 3.913930866994766e-01 4.163647385473821e-03 6.206746841714054e-02 1.617392502536592e-03 1.212693898955371e-01 2.753489846663253e-03 5.495289280655536e-03 5.020555953251703e-04 1.556145814557257e-02 8.982092965766085e-04 1.687448781702563e-04 4.021596673237377e-04 1.204281014184775e-03 4.404416781913682e-04 1.335793053275951e-03 6.950939397272905e-04 0 0 0 0 0 0 0 0 0.00125180352952 0.000483404173459 0.000855063797463 7.53127643045e-05 0.000198880776827 6.02350953774e-06 2.59774953252e-05 3.2088419364e-05
6.195 6.600000000000000e-01 4.328440421660303e-01 4.364818333339841e-03 7.494233638715340e-02 1.666753544679942e-03 1.466655424557582e-01 2.964968038290635e-03 7.332933817048745e-03 5.885668863264492e-04 2.233515604439135e-02 9.780724978103812e-04 9.173346003871579e-04 3.674497826893186e-04 1.813427303322422e-03 5.044373201587112e-04 2.682065897144362e-03 6.286148642163851e-04 0 0 0 0 0 0 0 0 0.00103733777603 0.000433733080953 0.000766354641758 6.91415086687e-05 0.000194842445291 6.21689647416e-06 2.46562849324e-05 3.39733734144e-05
6.215 6.899999999999999e-01 4.964716333236324e-01 4.349604605803900e-03 1.024118334859975e-01 2.000275625133406e-03 1.937544876582708e-01 3.269148892225902e-03 1.325607363278387e-02 6.897082677975671e-04 3.510791209114061e-02 1.131245003986250e-03 1.701406874310402e-03 4.083397999403149e-04 4.964364044066394e-03 5.246925478947741e-04 6.811365560354496e-03 7.700760976934343e-04 0 0 0 0 0 0 0 0 0.000647974571368 0.000324909575003 0.000555653990729 6.91811730161e-05 0.000171939684759 1.04116716796e-05 3.06235864836e-05 4.29444725355e-05
6.245 7.300000000000000e-01 5.661130056518389e-01 5.129368824523348e-03 1.314285700688022e-01 2.668173248183457e-03 2.462682767681985e-01 4.488760923449304e-03 1.747281313981454e-02 8.315651741359093e-04 4.968736987367779e-02 1.697919147874563e-03 1.433461590595697e-03 5.678138514658678e-04 6.315120605599565e-03 8.142365433949683e-04 9.971351483416374e-03 1.149832731645967e-03 0 0 0 0 0 0 0 0 8.07921908389e-05 4.52805068022e-05 7.61515461985e-05 1.04806166145e-05 2.60205049778e-05 1.3950210257e-06 5.06750240956e-06 7.41981258637e-06
6.285 7.900000000000000e-01 6.849598256724232e-01 4.789704870816721e-03 1.970299777313166e-01 3.091219633942882e-03 3.540116954478520e-01 5.138618799344786e-03 3.239156204374529e-02 1.241874306983177e-03 8.391900350723425e-02 2.401360513335330e-03 3.240663024809393e-03 5.637965542131942e-04 1.184291561513250e-02 1.028002718279289e-03 1.688653033905332e-02 1.354872177821182e-03 0 0 0 0 0 0 0 0 0.000264654501577 0.000184480289683 0.000301029898148 5.38396957547e-05 0.000123959888466 7.75585366061e-06 2.63143725675e-05 3.68898080467e-05
6.341 8.800000000000000e-01 8.464776657136417e-01 6.857452873654406e-03 3.153317261474760e-01 5.280242540911188e-03 5.492923214092702e-01 8.218447999356454e-03 7.035343391680821e-02 2.143106405930000e-03 1.726181653989331e-01 4.080852522592970e-03 9.988670876595405e-03 9.193434831743503e-04 3.359554997041765e-02 1.565657373576982e-03 4.814447393820969e-02 1.932438059856811e-03 0 0 0 0 0 0 0 0 0.000535657033642 0.000478431837476 0.00075283330227 0.000183892772008 0.000399612797933 3.98317221854e-05 0.000115897983218 0.00015792617121
6.354 9.000000000000000e-01 8.911887348255892e-01 5.865851614226945e-03 3.527388376122342e-01 5.063630630637886e-03 6.068037223218410e-01 7.858548483200922e-03 8.486356023103016e-02 2.295916915399542e-03 2.021107428777125e-01 4.523532834432824e-03 1.447853765228613e-02 9.254007717367364e-04 4.332067343110881e-02 1.855996621218501e-03 6.056337885422688e-02 2.385951696879350e-03 0 0 0 0 0 0 0 0 0.00211076999659 0.00199364013123 0.00310934861884 0.00081395268723 0.00174211017971 0.000206306711086 0.000550369952709 0.000733289724727
6.423 1.030000000000000e+00 1.103606382760049e+00 4.906589866956049e-03 5.617535980551732e-01 5.585961807618894e-03 9.313484484722885e-01 8.616389769478051e-03 1.737963031103257e-01 3.147344607330418e-03 3.906156878438884e-01 6.236924509180677e-03 3.634384361657420e-02 1.454653456269889e-03 1.024124603877160e-01 3.008803440408668e-03 1.392000663644919e-01 3.917849269226325e-03 0 0 0 0 0 0 0 0 0.00255757758005 0.00313260333217 0.00470386749229 0.00168743331833 0.00340277051989 0.000529560441174 0.00135952733372 0.00178768941049
6.488 1.170000000000000e+00 1.304750141904871e+00 5.274195669123037e-03 8.208779939421995e-01 7.655230321018043e-03 1.318311312828290e+00 1.112370978288950e-02 3.279603789636921e-01 5.576279074283066e-03 6.954410643338815e-01 1.033373056969564e-02 9.408609674862685e-02 2.946596639250754e-03 2.443154571965389e-01 6.257218520095809e-03 3.234857298537637e-01 7.802163936649811e-03 0 0 0 0 0 0 0 0 0.00265712023487 0.0040215628412 0.00584984237829 0.00276947013169 0.00527848246888 0.00118059462293 0.00277365487254 0.00354413103076
6.515 1.240000000000000e+00 1.401235792848824e+00 5.191642839658668e-03 9.666807158827523e-01 8.401083404748587e-03 1.529337238027709e+00 1.202505960431398e-02 4.310390818220320e-01 6.663811148066114e-03 8.891013070468753e-01 1.200786782965636e-02 1.403728821333473e-01 3.658186076426627e-03 3.509014455849911e-01 7.503978311450047e-03 4.586659229180025e-01 9.229371739355724e-03 0 0 0 0 0 0 0 0 0.000885144951176 0.00147494661525 0.00211209458229 0.00113795213497 0.00210388550412 0.000554689697653 0.00124295255701 0.001562762289
6.550 1.330000000000000e+00 1.501539600673849e+00 5.504830646458687e-03 1.133906263299974e+00 9.904239996186861e-03 1.769410165733855e+00 1.396513316478308e-02 5.594301956497214e-01 8.709659528800633e-03 1.127196552751719e+00 1.547074736598121e-02 2.018316897215697e-01 5.157400106618954e-03 4.885172168268431e-01 1.069861836646538e-02 6.316321801910771e-01 1.314951075928927e-02 0 0 0 0 0 0 0 0 0.00209575464615 0.00383001631003 0.00540868236615 0.00328625138228 0.00593832340828 0.00177929502243 0.00388517216116 0.00484309367292
6.575 1.390000000000000e+00 1.569682604848548e+00 5.696388065716913e-03 1.254092227639616e+00 1.055562879628783e-02 1.939901386068109e+00 1.494962237580653e-02 6.591236322385049e-01 9.512847704682154e-03 1.310245387528702e+00 1.701476868894389e-02 2.527770906494885e-01 5.883888166732464e-03 6.054423680943753e-01 1.203996405413820e-02 7.800396105377339e-01 1.477308043290306e-02 0 0 0 0 0 0 0 0 0.00118593824855 0.00228254269962 0.00319774150811 0.0020733092405 0.0036975583787 0.00118720447449 0.00256182720338 0.00317823031173
6.608 1.480000000000000e+00 1.666197010758711e+00 4.212171026088886e-03 1.440229265330862e+00 8.331626708918970e-03 2.200474385278200e+00 1.166210135573113e-02 8.311653296506110e-01 8.043052170924466e-03 1.613611664920195e+00 1.422966679094968e-02 3.542626924448380e-01 5.381617681292519e-03 8.181270449866800e-01 1.101841303760128e-02 1.040760662921872e+00 1.361951974173066e-02 0 0 0 0 0 0 0 0 0.00233979459871 0.00488369228086 0.0067572402182 0.00488130876261 0.0085149853102 0.00311556337284 0.00650699107268 0.00798780573187
6.664 1.660000000000000e+00 1.819860827499054e+00 6.565174035755877e-03 1.776532385473972e+00 1.511054039111926e-02 2.662401001800926e+00 2.049759108585230e-02 1.190266255324664e+00 1.757777351884702e-02 2.231351993916917e+00 2.926085832461374e-02 6.039887403127647e-01 1.397472037170942e-02 1.329606435732649e+00 2.683594909291326e-02 1.665080424883423e+00 3.204245442733528e-02 0 0 0 0 0 0 0 0 0.00197037312095 0.00466044964603 0.00631984589907 0.00543317677534 0.00912830783308 0.00414570869124 0.00821948010735 0.00991112961658
6.800 2.150000000000000e+00 2.140638637362910e+00 4.822619458077736e-03 2.613423228502753e+00 1.422044123335338e-02 3.779543245012627e+00 1.861297520850125e-02 2.299687012577327e+00 2.180567612421796e-02 4.038763240695152e+00 3.433515433958736e-02 1.592644201810113e+00 2.299177192450989e-02 3.204450504152565e+00 4.162678592034710e-02 3.892930039372226e+00 4.873022925953945e-02 0 0 0 0 0 0 0 0 0.00084101547291 0.00250131906275 0.00326951697263 0.00384694955733 0.00604845685515 0.00401856516011 0.00728248457257 0.00851929061223
6.950 2.870000000000000e+00 2.414388363055163e+00 4.318832618136477e-03 3.503117209443532e+00 1.498659660651952e-02 4.925627937680458e+00 1.910443122506630e-02 3.836304848524461e+00 2.807314035379619e-02 6.386651381620743e+00 4.204142987652389e-02 3.442538422632594e+00 3.721282291883031e-02 6.419131337276087e+00 6.275674787398951e-02 7.601315968190622e+00 7.167169186507731e-02 0 0 0 0 0 0 0 0 0.000949372414837 0.00338896951647 0.00429949720954 0.00655349152554 0.00974094273926 0.00895697584741 0.0149965716339 0.0170803210994


==> anc/24x6/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 7.700000000000000e-01 9.747415153317408e-02 1.483594175296543e-03 4.867244438828437e-03 5.737256212533786e-04 1.106087015207530e-02 9.387769529048061e-04 3.085691993561168e-04 4.213906388407400e-04 9.555759963073787e-04 4.338808222737140e-04 2.243810698853845e-04 2.647250094485645e-04 4.353439876553804e-04 2.690325979642931e-04 -1.535325749719237e-04 4.484814434332222e-04 0 0 0 0 0 0 0 0 0.000180941872026 2.41375424016e-05 4.70674133247e-05 9.22114057883e-07 5.85768284462e-06 7.48088641385e-07 2.83167806538e-06 3.43818404592e-06
5.900 8.400000000000000e-01 1.287501822505578e-01 1.926472656247966e-03 6.948251850961171e-03 7.600925108021408e-04 1.781002712364305e-02 9.637887304957141e-04 7.043647683114883e-04 3.949511361682913e-04 6.100918073945230e-04 5.651939897424256e-04 5.923602953025940e-04 3.191355166402265e-04 5.842907475692377e-04 2.844779972553128e-04 -1.392152205971532e-04 4.467313984195670e-04 0 0 0 0 0 0 0 0 0.000425635641558 5.52939411212e-05 0.000137649378143 2.93331133849e-06 1.12613275285e-05 3.74815192406e-07 8.92663878238e-07 2.82377898847e-07
5.950 9.300000000000000e-01 1.631847990176380e-01 2.507301419265469e-03 1.271836046771118e-02 9.491959750409936e-04 2.796411292941939e-02 1.490780729678265e-03 3.512666419229004e-04 4.991299644137987e-04 2.876286634972197e-03 5.349821021766323e-04 5.986764084683088e-04 4.081489341952129e-04 4.599258697171812e-04 3.910686238192087e-04 1.041863026634422e-04 4.815585474455942e-04 0 0 0 0 0 0 0 0 0.000168073162362 3.29346275888e-05 6.69596224806e-05 3.5077758981e-06 1.03534156878e-05 5.27835066691e-07 3.01957908882e-06 2.45602961558e-07
6.000 1.020000000000000e+00 2.187843795097628e-01 2.556186282429235e-03 2.264514351210009e-02 9.700138352216067e-04 4.882466076573774e-02 1.639491500256458e-03 1.348208677254387e-03 5.762930414995236e-04 5.278513603516118e-03 6.397549308796751e-04 1.054944679816411e-03 3.481132544001081e-04 7.651969866475393e-04 3.482343552104021e-04 5.545149843446589e-04 5.720922748302670e-04 0 0 0 0 0 0 0 0 0.000245380313763 6.41658646001e-05 0.000126476758038 9.06543400439e-06 2.43458169561e-05 8.42784826411e-07 1.93863181854e-06 2.99367390266e-06
6.025 1.070000000000000e+00 2.484658311286688e-01 2.841750497297835e-03 3.065663998959172e-02 1.096228890549234e-03 6.095257253215577e-02 1.826081707167276e-03 1.039485185773855e-03 5.505092179275858e-04 7.615174362211364e-03 8.006669683526471e-04 1.034459021109062e-03 4.417990052028875e-04 3.951935551069838e-04 4.079537288973332e-04 1.239677457858183e-03 6.812369713317212e-04 0 0 0 0 0 0 0 0 0.000307734807669 9.00868470917e-05 0.000168890837056 8.94639529386e-06 3.36911132214e-05 4.40757695906e-06 2.15392296198e-06 4.78587155818e-06
6.050 1.120000000000000e+00 2.893269050887676e-01 3.746964988182325e-03 4.105511851584921e-02 1.505159065352548e-03 8.233682201490822e-02 2.769344804605435e-03 3.193490663048060e-03 6.210750243320146e-04 1.196568280091314e-02 9.699226031742125e-04 1.004064478794229e-03 4.575435445965772e-04 6.848805858177130e-04 5.748921965555945e-04 1.824548971228518e-03 7.769389605796753e-04 0 0 0 0 0 0 0 0 0.000816882046768 0.000281784097949 0.000515427913608 4.75238890381e-05 0.000134641473613 1.66987798423e-06 1.44794006657e-05 3.44336799885e-05
6.075 1.180000000000000e+00 3.451264195937339e-01 3.970887805491216e-03 5.907057528907339e-02 1.574183411133990e-03 1.134324406986186e-01 2.518917553189049e-03 5.596937716149161e-03 6.280048101760491e-04 1.923515343267058e-02 1.072531155698566e-03 6.734035357755974e-04 4.688572767377449e-04 2.389759213625996e-03 5.676320841832668e-04 3.140096273499408e-03 7.777938070365703e-04 0 0 0 0 0 0 0 0 0.000114112820734 4.56016569734e-05 8.11599346186e-05 8.36179201916e-06 2.34112773706e-05 2.10653884403e-07 3.473110916e-06 5.79750980941e-06
6.100 1.240000000000000e+00 3.983436812523728e-01 3.861831508827321e-03 7.874515417765028e-02 1.997515443882005e-03 1.459170846179467e-01 2.863398234704249e-03 9.337125302118415e-03 8.757634190000817e-04 2.658957761564762e-02 1.521741527083827e-03 3.602982204285293e-04 5.370665345345550e-04 1.996400744519079e-03 7.147397729003875e-04 3.748506327904470e-03 1.003641860100488e-03 0 0 0 0 0 0 0 0 0.000177238951627 8.44378646497e-05 0.000142776417053 1.88330257716e-05 4.59449012524e-05 1.15746758747e-06 7.40221095092e-06 1.14394880055e-05
6.125 1.300000000000000e+00 4.787879540055542e-01 4.243474704695363e-03 1.143593478102976e-01 2.303546765520317e-03 2.078209249392695e-01 3.756992444968048e-03 1.910102248474171e-02 9.023516570017138e-04 4.788926926018383e-02 1.701830317369220e-03 2.186395726760298e-03 6.015123646205835e-04 7.347601621067058e-03 8.732497526622392e-04 1.011940414849158e-02 1.101156659622187e-03 0 0 0 0 0 0 0 0 0.000141197654554 7.94474332976e-05 0.00013230311927 2.23658063417e-05 5.12596991838e-05 4.6886033403e-06 1.19925283171e-05 1.61015870916e-05
6.150 1.370000000000000e+00 5.667938803290911e-01 6.725010885298458e-03 1.587339034843241e-01 3.931011629100723e-03 2.828595873635550e-01 6.274153236696491e-03 2.958746180300501e-02 1.415105066258983e-03 7.273976874473100e-02 2.826731257420264e-03 4.217645957369891e-03 7.658015574622685e-04 1.277105427351683e-02 1.287719984269153e-03 1.789714293789281e-02 1.682078167192057e-03 0 0 0 0 0 0 0 0 0.00118988564991 0.000793972897676 0.00129332712945 0.000253161750795 0.000566872054569 4.99992273001e-05 0.000142401913583 0.000199000277507
6.175 1.430000000000000e+00 6.546973013006854e-01 6.861121365722137e-03 2.127963173784270e-01 4.814621134410202e-03 3.715512625457815e-01 7.846205689831468e-03 4.583041689738461e-02 1.924655028530504e-03 1.101524054015867e-01 3.828087900147361e-03 7.256959557697883e-03 9.687891791472058e-04 2.221381923468028e-02 1.473103385341895e-03 3.042493017408564e-02 1.953919692402759e-03 0 0 0 0 0 0 0 0 0.000912870597685 0.000697905094427 0.00110822254178 0.000256553083385 0.000555769297587 6.11414334579e-05 0.00016505668728 0.000224741527386
6.195 1.490000000000000e+00 7.247715988606749e-01 7.178540105022631e-03 2.598594963703236e-01 5.260684562606937e-03 4.504926002081974e-01 8.298556067600266e-03 6.192074263068981e-02 2.230851501884722e-03 1.483862336864169e-01 4.445574457581341e-03 1.133679407198371e-02 1.016514659439368e-03 3.364967466352796e-02 2.059084710084820e-03 4.644567319443123e-02 2.503332912371440e-03 0 0 0 0 0 0 0 0 6.13757566749e-05 5.19810933235e-05 8.16113451974e-05 2.11258442898e-05 4.48493754169e-05 5.53930848371e-06 1.5009579428e-05 2.01571724312e-05
6.215 1.550000000000000e+00 8.220957251770493e-01 7.200474405946493e-03 3.401211452439576e-01 6.238175992067016e-03 5.758123743216919e-01 9.654505903463647e-03 9.616572527398282e-02 2.973364377510481e-03 2.184836219895445e-01 5.961545724561269e-03 2.178687760058948e-02 1.261993334956093e-03 5.942900169690106e-02 2.725476947506980e-03 8.039483883992067e-02 3.614663094470419e-03 0 0 0 0 0 0 0 0 0.000175659631951 0.000170902382042 0.000262596819308 8.05331119172e-05 0.000165865342455 2.54485969105e-05 6.45209222989e-05 8.49383095793e-05
6.245 1.640000000000000e+00 9.290856819109367e-01 8.216712393575815e-03 4.315452386146393e-01 8.121103544647961e-03 7.184919059816595e-01 1.254540787910900e-02 1.353413190879678e-01 4.259932465645702e-03 3.015627591418599e-01 8.439934547477048e-03 3.290488065016803e-02 2.010925619904028e-03 9.015643178585336e-02 4.185198950072561e-03 1.217603586064394e-01 5.419844404450335e-03 0 0 0 0 0 0 0 0 0.000949402947937 0.00103656518264 0.00156475117566 0.000546290274968 0.00108965867886 0.000192707893868 0.000467731617053 0.000607608080439
6.285 1.780000000000000e+00 1.108893271382986e+00 7.517298003384075e-03 6.215784668205475e-01 8.904843544622301e-03 1.007610411785610e+00 1.330829388965296e-02 2.349442378434046e-01 5.671004802760362e-03 4.988150008716108e-01 1.057909305517026e-02 6.742435682498783e-02 2.838189177544547e-03 1.729786574309503e-01 5.955789481451519e-03 2.278670878478182e-01 7.481819076208006e-03 0 0 0 0 0 0 0 0 0.00126723414701 0.00167416442745 0.00247177035439 0.0010701191376 0.00205831965339 0.000456978168512 0.00105562883205 0.00134635055118
6.341 1.980000000000000e+00 1.333740307151584e+00 1.032379676117235e-02 9.303180619594841e-01 1.459605648550360e-02 1.462293367062550e+00 2.116152762993220e-02 4.481188000442884e-01 1.074533822428113e-02 9.020415479617911e-01 1.958578816216725e-02 1.668142651851559e-01 5.824080824167382e-03 3.978578609055327e-01 1.188528761245362e-02 5.126089765986181e-01 1.462824210777241e-02 0 0 0 0 0 0 0 0 0.000758034351584 0.00123481358548 0.00176368799255 0.000997934937288 0.00181326958479 0.000544057214156 0.00117570209053 0.00146156229962
6.354 2.030000000000000e+00 1.397334715757131e+00 8.484144049573327e-03 1.025637128021490e+00 1.286620515338494e-02 1.598879618644872e+00 1.850456118297523e-02 5.180231095112277e-01 1.035281167943563e-02 1.031428296054684e+00 1.877984829822748e-02 2.022697035162054e-01 6.134716712373636e-03 4.755235222008872e-01 1.277664909763119e-02 6.099846794453697e-01 1.577098272353940e-02 0 0 0 0 0 0 0 0 0.00116019017713 0.00199001919149 0.00282358256487 0.00168690007323 0.00303635677468 0.000952368059205 0.00204521784989 0.00253682411037
6.423 2.330000000000000e+00 1.679013542751603e+00 6.413938605786452e-03 1.527372411097634e+00 1.259387995821662e-02 2.307564087094888e+00 1.766467978782601e-02 9.729142796844477e-01 1.278348845315624e-02 1.838213358786616e+00 2.232985512671394e-02 4.799642978468897e-01 9.098794194057659e-03 1.060284930309188e+00 1.850352564579268e-02 1.329681119643719e+00 2.264349380609783e-02 0 0 0 0 0 0 0 0 0.000912819898397 0.00195557927237 0.00268498762511 0.00211715336155 0.00360542643338 0.00154338667011 0.00308922782081 0.00373881285628
6.488 2.640000000000000e+00 1.912483501882928e+00 6.303311734146188e-03 2.045887644875568e+00 1.521982910648005e-02 3.016631676227829e+00 2.045516523489832e-02 1.568282432518520e+00 1.958460382929537e-02 2.840179568412929e+00 3.187439559815863e-02 9.502810303393631e-01 1.813639144092798e-02 1.982330091610798e+00 3.369570976530440e-02 2.438490135615758e+00 3.983324692818143e-02 0 0 0 0 0 0 0 0 0.000944318692928 0.00238969657557 0.00319886834783 0.00311217813852 0.00507749608293 0.00276570102136 0.0052341863608 0.00621586409576
6.515 2.790000000000000e+00 2.015883826854214e+00 6.062349855088022e-03 2.305619151906960e+00 1.599455333810483e-02 3.364323796099352e+00 2.130210988844143e-02 1.909483133461347e+00 2.255247047951481e-02 3.394100966492506e+00 3.613387271442203e-02 1.261353603999256e+00 2.241433556030019e-02 2.563042446759136e+00 4.099117937291802e-02 3.124914915357454e+00 4.816072515642065e-02 0 0 0 0 0 0 0 0 0.00103274245579 0.00281087627304 0.00372225667065 0.00397546856865 0.00636622808749 0.00386526378074 0.00713390933086 0.00840145691255
6.550 2.980000000000000e+00 2.115346947003134e+00 6.198484896140184e-03 2.577716608883502e+00 1.762731048023205e-02 3.724712132752882e+00 2.318277392970985e-02 2.298909568145176e+00 2.659660606266483e-02 4.016988362198047e+00 4.195851912304248e-02 1.644043363566752e+00 2.815667913112845e-02 3.269133083216673e+00 5.075457332713573e-02 3.956564322396519e+00 5.935109362854252e-02 0 0 0 0 0 0 0 0 0.000924394593134 0.0026864591635 0.00352036063288 0.00410473601518 0.00645341653805 0.00434201782675 0.00782753448667 0.00914406732652
6.575 3.130000000000000e+00 2.187352862535427e+00 5.908238825964481e-03 2.783439491135502e+00 1.727634305182775e-02 3.994822784337010e+00 2.264890088159339e-02 2.608834589831305e+00 2.694993739647418e-02 4.505648145842598e+00 4.226148469445881e-02 1.966918741147791e+00 2.957734004615877e-02 3.854773649291439e+00 5.279589674601155e-02 4.641974550947875e+00 6.154756481159086e-02 0 0 0 0 0 0 0 0 0.000649356765427 0.0019822270555 0.00257807236701 0.0032020301713 0.0049678975926 0.00359567292779 0.00636772129144 0.00739310897788
6.608 3.340000000000000e+00 2.276635003977878e+00 4.279228507457262e-03 3.056535352394611e+00 1.345274227834117e-02 4.349953544821421e+00 1.740561495991221e-02 3.055104485406825e+00 2.264668760285878e-02 5.195727498109860e+00 3.472478866524176e-02 2.478813185971387e+00 2.696035931258261e-02 4.753797288192585e+00 4.676006859625132e-02 5.682923360441769e+00 5.392635863532371e-02 0 0 0 0 0 0 0 0 0.000157597167878 0.000510441594611 0.000657686761421 0.000883231396825 0.00134838360986 0.00107055421139 0.00185583269259 0.00213924577177
6.664 3.720000000000000e+00 2.401436082820378e+00 5.922651473343137e-03 3.472886157380150e+00 2.039646103531556e-02 4.883897819682621e+00 2.599049706521832e-02 3.806574631712262e+00 3.855513946006846e-02 6.331511299258632e+00 5.748578862295997e-02 3.439740491234336e+00 5.227029674332517e-02 6.394269191837457e+00 8.744575536804652e-02 7.564550245638222e+00 9.958637951557675e-02 0 0 0 0 0 0 0 0 0.000858038660378 0.00301283228015 0.00383163974262 0.00575189602226 0.00857363580863 0.00780358270434 0.0130888400075 0.0149198652482
6.800 4.840000000000000e+00 2.627558719889137e+00 3.347590607551162e-03 4.317140168138897e+00 1.350076122993320e-02 5.946846303931506e+00 1.678675227045998e-02 5.555413515137619e+00 3.064557713923674e-02 8.886386437200638e+00 4.378757477832985e-02 6.061664061226310e+00 5.095935723529772e-02 1.066398284036335e+01 8.053179485581084e-02 1.238372839538587e+01 8.997242639148999e-02 0 0 0 0 0 0 0 0 0.000332765929137 0.0013496283489 0.00167668999151 0.00307733529762 0.00439246235064 0.00512865975631 0.00809903386335 0.00904531218587
6.950 6.450000000000000e+00 2.776266473665156e+00 2.488560880678332e-03 4.946726936659574e+00 1.090024606109767e-02 6.723470814256101e+00 1.336952664798732e-02 7.075856879722114e+00 2.748260013644174e-02 1.102590998183542e+01 3.825305883334152e-02 8.782898242804023e+00 5.180741868905685e-02 1.487117305055168e+01 7.883902793231971e-02 1.704941321804294e+01 8.696110813387112e-02 0 0 0 0 0 0 0 0 0.000159494824844 0.000706296780426 0.000864807863899 0.00180480119789 0.00250443516458 0.00345316923598 0.00523421704832 0.00576591755706


==> anc/24x6/poll_v_beta_same_shifts.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
5.850 7.700000000000000e-01 9.747415153317408e-02 1.483594175296543e-03 4.867244438828437e-03 5.737256212533786e-04 1.106087015207530e-02 9.387769529048061e-04 3.085691993561168e-04 4.213906388407400e-04 9.555759963073787e-04 4.338808222737140e-04 2.243810698853845e-04 2.647250094485645e-04 4.353439876553804e-04 2.690325979642931e-04 -1.535325749719237e-04 4.484814434332222e-04 0 0 0 0 0 0 0 0 0.000180941872026 2.41375424016e-05 4.70674133247e-05 9.22114057883e-07 5.85768284462e-06 7.48088641385e-07 2.83167806538e-06 3.43818404592e-06
5.900 8.400000000000000e-01 1.287501822505578e-01 1.926472656247966e-03 6.948251850961171e-03 7.600925108021408e-04 1.781002712364305e-02 9.637887304957141e-04 7.043647683114883e-04 3.949511361682913e-04 6.100918073945230e-04 5.651939897424256e-04 5.923602953025940e-04 3.191355166402265e-04 5.842907475692377e-04 2.844779972553128e-04 -1.392152205971532e-04 4.467313984195670e-04 0 0 0 0 0 0 0 0 0.000425635641558 5.52939411212e-05 0.000137649378143 2.93331133849e-06 1.12613275285e-05 3.74815192406e-07 8.92663878238e-07 2.82377898847e-07
5.950 9.300000000000000e-01 1.631847990176380e-01 2.507301419265469e-03 1.271836046771118e-02 9.491959750409936e-04 2.796411292941939e-02 1.490780729678265e-03 3.512666419229004e-04 4.991299644137987e-04 2.876286634972197e-03 5.349821021766323e-04 5.986764084683088e-04 4.081489341952129e-04 4.599258697171812e-04 3.910686238192087e-04 1.041863026634422e-04 4.815585474455942e-04 0 0 0 0 0 0 0 0 0.000168073162362 3.29346275888e-05 6.69596224806e-05 3.5077758981e-06 1.03534156878e-05 5.27835066691e-07 3.01957908882e-06 2.45602961558e-07
6.000 1.020000000000000e+00 2.187843795097628e-01 2.556186282429235e-03 2.264514351210009e-02 9.700138352216067e-04 4.882466076573774e-02 1.639491500256458e-03 1.348208677254387e-03 5.762930414995236e-04 5.278513603516118e-03 6.397549308796751e-04 1.054944679816411e-03 3.481132544001081e-04 7.651969866475393e-04 3.482343552104021e-04 5.545149843446589e-04 5.720922748302670e-04 0 0 0 0 0 0 0 0 0.000245380313763 6.41658646001e-05 0.000126476758038 9.06543400439e-06 2.43458169561e-05 8.42784826411e-07 1.93863181854e-06 2.99367390266e-06
6.025 1.070000000000000e+00 2.484658311286688e-01 2.841750497297835e-03 3.065663998959172e-02 1.096228890549234e-03 6.095257253215577e-02 1.826081707167276e-03 1.039485185773855e-03 5.505092179275858e-04 7.615174362211364e-03 8.006669683526471e-04 1.034459021109062e-03 4.417990052028875e-04 3.951935551069838e-04 4.079537288973332e-04 1.239677457858183e-03 6.812369713317212e-04 0 0 0 0 0 0 0 0 0.000307734807669 9.00868470917e-05 0.000168890837056 8.94639529386e-06 3.36911132214e-05 4.40757695906e-06 2.15392296198e-06 4.78587155818e-06
6.050 1.120000000000000e+00 2.893269050887676e-01 3.746964988182325e-03 4.105511851584921e-02 1.505159065352548e-03 8.233682201490822e-02 2.769344804605435e-03 3.193490663048060e-03 6.210750243320146e-04 1.196568280091314e-02 9.699226031742125e-04 1.004064478794229e-03 4.575435445965772e-04 6.848805858177130e-04 5.748921965555945e-04 1.824548971228518e-03 7.769389605796753e-04 0 0 0 0 0 0 0 0 0.000816882046768 0.000281784097949 0.000515427913608 4.75238890381e-05 0.000134641473613 1.66987798423e-06 1.44794006657e-05 3.44336799885e-05
6.075 1.180000000000000e+00 3.451264195937339e-01 3.970887805491216e-03 5.907057528907339e-02 1.574183411133990e-03 1.134324406986186e-01 2.518917553189049e-03 5.596937716149161e-03 6.280048101760491e-04 1.923515343267058e-02 1.072531155698566e-03 6.734035357755974e-04 4.688572767377449e-04 2.389759213625996e-03 5.676320841832668e-04 3.140096273499408e-03 7.777938070365703e-04 0 0 0 0 0 0 0 0 0.000114112820734 4.56016569734e-05 8.11599346186e-05 8.36179201916e-06 2.34112773706e-05 2.10653884403e-07 3.473110916e-06 5.79750980941e-06
6.100 1.240000000000000e+00 3.983436812523728e-01 3.861831508827321e-03 7.874515417765028e-02 1.997515443882005e-03 1.459170846179467e-01 2.863398234704249e-03 9.337125302118415e-03 8.757634190000817e-04 2.658957761564762e-02 1.521741527083827e-03 3.602982204285293e-04 5.370665345345550e-04 1.996400744519079e-03 7.147397729003875e-04 3.748506327904470e-03 1.003641860100488e-03 0 0 0 0 0 0 0 0 0.000177238951627 8.44378646497e-05 0.000142776417053 1.88330257716e-05 4.59449012524e-05 1.15746758747e-06 7.40221095092e-06 1.14394880055e-05
6.125 1.300000000000000e+00 4.787879540055542e-01 4.243474704695363e-03 1.143593478102976e-01 2.303546765520317e-03 2.078209249392695e-01 3.756992444968048e-03 1.910102248474171e-02 9.023516570017138e-04 4.788926926018383e-02 1.701830317369220e-03 2.186395726760298e-03 6.015123646205835e-04 7.347601621067058e-03 8.732497526622392e-04 1.011940414849158e-02 1.101156659622187e-03 0 0 0 0 0 0 0 0 0.000141197654554 7.94474332976e-05 0.00013230311927 2.23658063417e-05 5.12596991838e-05 4.6886033403e-06 1.19925283171e-05 1.61015870916e-05
6.150 1.370000000000000e+00 5.667938803290911e-01 6.725010885298458e-03 1.587339034843241e-01 3.931011629100723e-03 2.828595873635550e-01 6.274153236696491e-03 2.958746180300501e-02 1.415105066258983e-03 7.273976874473100e-02 2.826731257420264e-03 4.217645957369891e-03 7.658015574622685e-04 1.277105427351683e-02 1.287719984269153e-03 1.789714293789281e-02 1.682078167192057e-03 0 0 0 0 0 0 0 0 0.00118988564991 0.000793972897676 0.00129332712945 0.000253161750795 0.000566872054569 4.99992273001e-05 0.000142401913583 0.000199000277507
6.175 1.430000000000000e+00 6.546973013006854e-01 6.861121365722137e-03 2.127963173784270e-01 4.814621134410202e-03 3.715512625457815e-01 7.846205689831468e-03 4.583041689738461e-02 1.924655028530504e-03 1.101524054015867e-01 3.828087900147361e-03 7.256959557697883e-03 9.687891791472058e-04 2.221381923468028e-02 1.473103385341895e-03 3.042493017408564e-02 1.953919692402759e-03 0 0 0 0 0 0 0 0 0.000912870597685 0.000697905094427 0.00110822254178 0.000256553083385 0.000555769297587 6.11414334579e-05 0.00016505668728 0.000224741527386
6.195 1.490000000000000e+00 7.247715988606749e-01 7.178540105022631e-03 2.598594963703236e-01 5.260684562606937e-03 4.504926002081974e-01 8.298556067600266e-03 6.192074263068981e-02 2.230851501884722e-03 1.483862336864169e-01 4.445574457581341e-03 1.133679407198371e-02 1.016514659439368e-03 3.364967466352796e-02 2.059084710084820e-03 4.644567319443123e-02 2.503332912371440e-03 0 0 0 0 0 0 0 0 6.13757566749e-05 5.19810933235e-05 8.16113451974e-05 2.11258442898e-05 4.48493754169e-05 5.53930848371e-06 1.5009579428e-05 2.01571724312e-05
6.215 1.550000000000000e+00 8.220957251770493e-01 7.200474405946493e-03 3.401211452439576e-01 6.238175992067016e-03 5.758123743216919e-01 9.654505903463647e-03 9.616572527398282e-02 2.973364377510481e-03 2.184836219895445e-01 5.961545724561269e-03 2.178687760058948e-02 1.261993334956093e-03 5.942900169690106e-02 2.725476947506980e-03 8.039483883992067e-02 3.614663094470419e-03 0 0 0 0 0 0 0 0 0.000175659631951 0.000170902382042 0.000262596819308 8.05331119172e-05 0.000165865342455 2.54485969105e-05 6.45209222989e-05 8.49383095793e-05
6.245 1.640000000000000e+00 9.290856819109367e-01 8.216712393575815e-03 4.315452386146393e-01 8.121103544647961e-03 7.184919059816595e-01 1.254540787910900e-02 1.353413190879678e-01 4.259932465645702e-03 3.015627591418599e-01 8.439934547477048e-03 3.290488065016803e-02 2.010925619904028e-03 9.015643178585336e-02 4.185198950072561e-03 1.217603586064394e-01 5.419844404450335e-03 0 0 0 0 0 0 0 0 0.000949402947937 0.00103656518264 0.00156475117566 0.000546290274968 0.00108965867886 0.000192707893868 0.000467731617053 0.000607608080439
6.285 1.780000000000000e+00 1.108893271382986e+00 7.517298003384075e-03 6.215784668205475e-01 8.904843544622301e-03 1.007610411785610e+00 1.330829388965296e-02 2.349442378434046e-01 5.671004802760362e-03 4.988150008716108e-01 1.057909305517026e-02 6.742435682498783e-02 2.838189177544547e-03 1.729786574309503e-01 5.955789481451519e-03 2.278670878478182e-01 7.481819076208006e-03 0 0 0 0 0 0 0 0 0.00126723414701 0.00167416442745 0.00247177035439 0.0010701191376 0.00205831965339 0.000456978168512 0.00105562883205 0.00134635055118
6.341 8.800000000000000e-01 8.464776657136417e-01 6.857452873654406e-03 3.153317261474760e-01 5.280242540911188e-03 5.492923214092702e-01 8.218447999356454e-03 7.035343391680821e-02 2.143106405930000e-03 1.726181653989331e-01 4.080852522592970e-03 9.988670876595405e-03 9.193434831743503e-04 3.359554997041765e-02 1.565657373576982e-03 4.814447393820969e-02 1.932438059856811e-03 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.000535657033642 0.000478431837476 0.00075283330227 0.000183892772008 0.000399612797933 3.98317221854e-05 0.000115897983218 0.00015792617121
6.354 9.000000000000000e-01 8.911887348255892e-01 5.865851614226945e-03 3.527388376122342e-01 5.063630630637886e-03 6.068037223218410e-01 7.858548483200922e-03 8.486356023103016e-02 2.295916915399542e-03 2.021107428777125e-01 4.523532834432824e-03 1.447853765228613e-02 9.254007717367364e-04 4.332067343110881e-02 1.855996621218501e-03 6.056337885422688e-02 2.385951696879350e-03 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00211076999659 0.00199364013123 0.00310934861884 0.00081395268723 0.00174211017971 0.000206306711086 0.000550369952709 0.000733289724727
6.423 1.030000000000000e+00 1.103606382760049e+00 4.906589866956049e-03 5.617535980551732e-01 5.585961807618894e-03 9.313484484722885e-01 8.616389769478051e-03 1.737963031103257e-01 3.147344607330418e-03 3.906156878438884e-01 6.236924509180677e-03 3.634384361657420e-02 1.454653456269889e-03 1.024124603877160e-01 3.008803440408668e-03 1.392000663644919e-01 3.917849269226325e-03 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00255757758005 0.00313260333217 0.00470386749229 0.00168743331833 0.00340277051989 0.000529560441174 0.00135952733372 0.00178768941049
6.488 1.170000000000000e+00 1.304750141904871e+00 5.274195669123037e-03 8.208779939421995e-01 7.655230321018043e-03 1.318311312828290e+00 1.112370978288950e-02 3.279603789636921e-01 5.576279074283066e-03 6.954410643338815e-01 1.033373056969564e-02 9.408609674862685e-02 2.946596639250754e-03 2.443154571965389e-01 6.257218520095809e-03 3.234857298537637e-01 7.802163936649811e-03 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00265712023487 0.0040215628412 0.00584984237829 0.00276947013169 0.00527848246888 0.00118059462293 0.00277365487254 0.00354413103076
6.515 1.240000000000000e+00 1.401235792848824e+00 5.191642839658668e-03 9.666807158827523e-01 8.401083404748587e-03 1.529337238027709e+00 1.202505960431398e-02 4.310390818220320e-01 6.663811148066114e-03 8.891013070468753e-01 1.200786782965636e-02 1.403728821333473e-01 3.658186076426627e-03 3.509014455849911e-01 7.503978311450047e-03 4.586659229180025e-01 9.229371739355724e-03 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.000885144951176 0.00147494661525 0.00211209458229 0.00113795213497 0.00210388550412 0.000554689697653 0.00124295255701 0.001562762289
6.550 1.330000000000000e+00 1.501539600673849e+00 5.504830646458687e-03 1.133906263299974e+00 9.904239996186861e-03 1.769410165733855e+00 1.396513316478308e-02 5.594301956497214e-01 8.709659528800633e-03 1.127196552751719e+00 1.547074736598121e-02 2.018316897215697e-01 5.157400106618954e-03 4.885172168268431e-01 1.069861836646538e-02 6.316321801910771e-01 1.314951075928927e-02 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00209575464615 0.00383001631003 0.00540868236615 0.00328625138228 0.00593832340828 0.00177929502243 0.00388517216116 0.00484309367292
6.575 1.390000000000000e+00 1.569682604848548e+00 5.696388065716913e-03 1.254092227639616e+00 1.055562879628783e-02 1.939901386068109e+00 1.494962237580653e-02 6.591236322385049e-01 9.512847704682154e-03 1.310245387528702e+00 1.701476868894389e-02 2.527770906494885e-01 5.883888166732464e-03 6.054423680943753e-01 1.203996405413820e-02 7.800396105377339e-01 1.477308043290306e-02 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00118593824855 0.00228254269962 0.00319774150811 0.0020733092405 0.0036975583787 0.00118720447449 0.00256182720338 0.00317823031173
6.608 1.480000000000000e+00 1.666197010758711e+00 4.212171026088886e-03 1.440229265330862e+00 8.331626708918970e-03 2.200474385278200e+00 1.166210135573113e-02 8.311653296506110e-01 8.043052170924466e-03 1.613611664920195e+00 1.422966679094968e-02 3.542626924448380e-01 5.381617681292519e-03 8.181270449866800e-01 1.101841303760128e-02 1.040760662921872e+00 1.361951974173066e-02 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00233979459871 0.00488369228086 0.0067572402182 0.00488130876261 0.0085149853102 0.00311556337284 0.00650699107268 0.00798780573187
6.664 1.660000000000000e+00 1.819860827499054e+00 6.565174035755877e-03 1.776532385473972e+00 1.511054039111926e-02 2.662401001800926e+00 2.049759108585230e-02 1.190266255324664e+00 1.757777351884702e-02 2.231351993916917e+00 2.926085832461374e-02 6.039887403127647e-01 1.397472037170942e-02 1.329606435732649e+00 2.683594909291326e-02 1.665080424883423e+00 3.204245442733528e-02 -93.514923 -221.836298 -200.763859 -379.642606 -339.054709 -577.284105 -506.805027 -484.989635 0.00197037312095 0.00466044964603 0.00631984589907 0.00543317677534 0.00912830783308 0.00414570869124 0.00821948010735 0.00991112961658
6.800 1.300000000000000e-01 5.323441072238387e-01 1.845782369427653e-03 8.555320059716688e-02 7.930764534805086e-04 1.720410353248337e-01 1.399945713158077e-03 5.550319673820228e-03 2.722600141577256e-04 1.817828889932575e-02 5.172026423132844e-04 - - 1.068945920801959e-03 3.254242169008698e-04 1.854785052309349e-03 5.497360569067807e-04 -539.994245 -1273.167979 -1148.657639 -2256.448404 -2004.537148 -3672.241498 -3117.859390 -2954.419519 0.0121140772168 0.00461073298587 0.00846198879883 0.00049015861354 0.00150135589833 1.05187286337e-05 0.000103460410206 0.000157364471929
6.950 1.800000000000000e-01 7.633168851896314e-01 2.382719184634346e-03 2.040422597208541e-01 1.563358238856365e-03 3.794980184727755e-01 2.595752739706922e-03 2.397187596237945e-02 5.132617569373378e-04 7.067249907529694e-02 1.049741136634213e-03 - - 5.507167782340280e-03 4.937070176284745e-04 9.564701886835831e-03 6.070746935921530e-04 -539.994245 -1273.167979 -1148.657639 -2256.448404 -2004.537148 -3672.241498 -3117.859390 -2954.419519 0.00236428223037 0.00160456506715 0.00267796398122 0.000356992879421 0.000907333386403 2.74547217163e-05 0.00012295948645 0.000187639212234
7.150 2.600000000000000e-01 1.092311256584434e+00 2.015305094900596e-03 4.913806186285404e-01 2.351024792510844e-03 8.378272851469455e-01 3.542621256121490e-03 1.163886627029147e-01 1.182917592008388e-03 2.823526515846132e-01 2.373828884322617e-03 1.567858019870060e-02 5.219575180795245e-04 5.153725089943293e-02 1.041666020584021e-03 7.364033364708872e-02 1.421572323071316e-03 -539.994245 -1273.167979 -1148.657639 -2256.448404 -2004.537148 -3672.241498 -3117.859390 -2954.419519 0.000820483424434 0.00090116386754 0.00138928070295 0.000373440474915 0.000811833249613 7.77757860006e-05 0.000227102478233 0.000310922728489
7.280 3.300000000000000e-01 1.312207014539981e+00 2.406765950868217e-03 7.725627493681708e-01 3.510377140443862e-03 1.260766330798364e+00 5.227884277292743e-03 2.601999945971608e-01 2.280257009568606e-03 5.795773058294185e-01 4.485606668533252e-03 5.589256073449404e-02 1.034112853572831e-03 1.584785436908781e-01 2.317932825692111e-03 2.161529983928159e-01 3.033229142558373e-03 -539.994245 -1273.167979 -1148.657639 -2256.448404 -2004.537148 -3672.241498 -3117.859390 -2954.419519 0.00112164458998 0.00162103034217 0.00238921716836 0.000958368325161 0.00191158960942 0.000308327830394 0.000792713661878 0.00104203806782
7.373 3.900000000000000e-01 1.457968552029370e+00 2.945400877828398e-03 1.001453142677486e+00 5.065703684825675e-03 1.593464467610408e+00 7.208371615435037e-03 4.106529693030110e-01 3.867771038418438e-03 8.719367592057240e-01 7.184293449546095e-03 1.099110502740025e-01 1.834953504077759e-03 2.935692511330605e-01 4.160744483065771e-03 3.918269118246194e-01 5.303607956338024e-03 -539.994245 -1273.167979 -1148.657639 -2256.448404 -2004.537148 -3672.241498 -3117.859390 -2954.419519 0.00214732257937 0.00363116071149 0.00521499501041 0.00262795920701 0.00498651142672 0.00107111631 0.00257132270706 0.00330347352362
7.500 1.200000000000000e-01 8.802388628292823e-01 1.519718411181531e-03 2.851033564485445e-01 1.238383598170545e-03 5.141097378726890e-01 1.971395162160800e-03 4.368963966090076e-02 5.424853067313303e-04 1.183431374382501e-01 1.036574542241635e-03 3.766787141607969e-03 3.923687373617109e-04 1.365193430148644e-02 6.266720808232964e-04 2.054683778060583e-02 8.011555950219092e-04 -909.831191 -2243.470601 -2022.759679 -3984.342879 -3544.996900 -6285.401254 -5485.842797 -5229.686858 0.0111498757913 0.00867393453154 0.0141708414567 0.0022528344138 0.00551622106125 0.000267634488878 0.000917223211286 0.00132394549441
7.596 1.500000000000000e-01 1.029824694811013e+00 2.088073304944059e-03 4.198350501376131e-01 2.078747200224467e-03 7.290912679597014e-01 3.215877383834739e-03 8.556574918934387e-02 8.697656791189658e-04 2.170951861905080e-01 1.786511783045871e-03 9.072826251487398e-03 3.904415792342287e-04 3.293723129660757e-02 6.672972087864275e-04 4.836231579043592e-02 8.379504778876606e-04 -909.831191 -2243.470601 -2022.759679 -3984.342879 -3544.996900 -6285.401254 -5485.842797 -5229.686858 0.014435209889 0.0149980179404 0.0233546098243 0.00568345945176 0.0126736621405 0.00102427095471 0.00314647462799 0.00438923427166
7.825 2.200000000000000e-01 1.340497127742950e+00 2.329210892683814e-03 8.064111368743930e-01 3.421555222666120e-03 1.312849607405860e+00 5.008971681482335e-03 2.737359700321656e-01 2.188282954348404e-03 6.106064182925022e-01 4.128924080180296e-03 5.675747706177028e-02 9.540981412724963e-04 1.640706037268421e-01 1.943107698360464e-03 2.246890114255747e-01 2.444217880682640e-03 -909.831191 -2243.470601 -2022.759679 -3984.342879 -3544.996900 -6285.401254 -5485.842797 -5229.686858 0.00604520683705 0.00918698963761 0.0134392731741 0.00569885357383 0.0112602358575 0.00186932263913 0.00481734128716 0.00633430298043


==> anc/24x6/pollfenergy_v_T_nocasimir_24x6_sameshift.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_nocasimir_24x6_sameshift.tex"

load "gnuplot_pollfenergy.settings"

set xrange [100:950]
set yrange [-2000:2750]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{n}$~[MeV]}" at screen 0.0,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 2500)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

set label 3 "$N_\\tau=6$" at graph 0.65,0.55

plot \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T6($1)) t "$F_{3}$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($5/cc6))+($20+100):(($6+$28)/($5)*T6($1)) t "$F_{6}$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($7/cc8))+($21+100):(($8+$29)/($7)*T6($1)) t "$F_{8}$" w yerror lw 3.5 lt 1 pt 6	 lc rgbcolor "dark-orange", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($9/cc10))+($22+100):(($10+$30)/($9)*T6($1)) t "$F_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($11/cc15))+($23+100):(($12+$31)/($11)*T6($1)) t "$F_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($13/cc15prime))+($24+100):(($14+$32)/($13)*T6($1)) t "$F_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($15/cc24))+($25+100):(($16+$33)/($15)*T6($1)) t "$F_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_same_shifts.res" u (T6($1)):(-T6($1)*log($17/cc27))+($26+100):(($18+$34)/($17)*T6($1)) t "$F_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/24x6/pollfenergy_v_T_nocasimir_24x6_sameshift.gpl_ <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_nocasimir_24x6_sameshift.tex"

load "gnuplot_pollfenergy.settings"

set xrange [100:950]
set yrange [-2000:2750]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{n}$~[MeV]}" at screen 0.0,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 2500)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

set label 3 "$N_\\tau=6$" at graph 0.65,0.55

plot \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T6($1)) t "$F_{3}$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($5/cc6))+($20+100):(($6+$28)/($5)*T6($1)) t "$F_{6}$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($7/cc8))+($21+100):(($8+$29)/($7)*T6($1)) t "$F_{8}$" w yerror lw 3.5 lt 1 pt 6	 lc rgbcolor "dark-orange", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($9/cc10))+($22+100):(($10+$30)/($9)*T6($1)) t "$F_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($11/cc15))+($23+100):(($12+$31)/($11)*T6($1)) t "$F_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($13/cc15prime))+($24+100):(($14+$32)/($13)*T6($1)) t "$F_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($15/cc24))+($25+100):(($16+$33)/($15)*T6($1)) t "$F_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta.res" u (T6($1)):(-T6($1)*log($17/cc27))+($26+100):(($18+$34)/($17)*T6($1)) t "$F_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/3.0/con.dat <==
#T[MeV] FQ/T stat_err    syst_err
140 2.5311 0.0570924	0.1066
145 2.3301 0.0381148	0.0729
150 2.1074 0.0379387	0.0545
155 1.8867 0.0331828	0.0394
160 1.7276 0.0329313	0.0006
165 1.4696 0.0325705	0.0517
170 1.407 0.0265432	0.0138
175 1.2557 0.0240718	0.0002
180 1.1182 0.0235668	0.0108
185 1.0442 0.0256516	0.0088
190 0.95321 0.023448	0.01637
195 0.86411 0.0191212	0.02294
200 0.7694 0.0174271	0.00701
205 0.69062 0.0189253	0.00417
210 0.63105 0.01768	0.00349
215 0.58606 0.0151356	0.00467
220 0.54956 0.0133983	0.01359
225 0.51544 0.0117351	0.0183
230 0.47731 0.0117979	0.01762
235 0.43316 0.0142581	0.01161
240 0.3932 0.0142552	0.0046
245 0.36174 0.0117882	0.00188
250 0.33248 0.00989002	0.00084
255 0.30345 0.0136418	0.00045
260 0.27919 0.0165303	0.00088
265 0.25829 0.0159964	0.00107
270 0.24043 0.0112793	0.00124
275 0.22463 0.0099813	0.00192
280 0.20449 0.013824	0.00114


==> anc/32x8/gnuplot.settings <==
###### Temp calculation
# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

==> anc/32x8/poll_casimir_v_T_32x8.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_32x8.tex"

load "gnuplot.settings"

set xrange [100:650]
set yrange [-0.028:1.4]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{n}^{1/R_n}$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.1f"

set mxtics 5
set mytics 5

set xtics add ("" 600)
set ytics add ("" 1.4)

set key at graph 0.95,0.30 maxrows 5  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$32^3 \\times 8$" at graph 0.60,0.50

plot \
"poll_v_beta.res" u (T8($1)):(($3/cc3)**(1.0/dd3)*exp((-$19-100)/(T8($1)))):(dd3*$3**(1.0/dd3 - 1)/cc3*($4*exp((-$19-100)/(T8($1)))+$27*exp((-$19-100)/(T8($1))))) t "$P_3$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta.res" u (T8($1)):(($5/cc6)**(1.0/dd6)*exp((-$19-100)/(T8($1)))):(dd6*$5**(1.0/dd6 - 1)/cc6*($6*exp((-$19-100)/(T8($1)))+$28*exp((-$19-100)/(T8($1))))) t "$P_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T8($1)):(($7/cc8)**(1.0/dd8)*exp((-$19-100)/(T8($1)))):(dd8*$7**(1.0/dd8 - 1)/cc8*($8*exp((-$19-100)/(T8($1)))+$29*exp((-$19-100)/(T8($1))))) t "$P_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta.res" u (T8($1)):(($9/cc10)**(1.0/dd10)*exp((-$19-100)/(T8($1)))):(dd10*$9**(1.0/dd10 - 1)/cc10*($10*exp((-$19-100)/(T8($1)))+$30*exp((-$19-100)/(T8($1))))) t "$P_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T8($1)):(($11/cc15)**(1.0/dd15)*exp((-$19-100)/(T8($1)))):(dd15*$11**(1.0/dd15 - 1)/cc15*($12*exp((-$19-100)/(T8($1)))+$31*exp((-$19-100)/(T8($1))))) t "$P_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T8($1)):(($13/cc15prime)**(1.0/dd15prime)*exp((-$19-100)/(T8($1)))):(dd15prime*$13**(1.0/dd15prime - 1)/cc15prime*($14*exp((-$19-100)/(T8($1)))+$32*exp((-$19-100)/(T8($1))))) t "$P_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T8($1)):(($15/cc24)**(1.0/dd24)*exp((-$19-100)/(T8($1)))):(dd24*$15**(1.0/dd24 - 1)/cc24*($16*exp((-$19-100)/(T8($1)))+$33*exp((-$19-100)/(T8($1))))) t "$P_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta.res" u (T8($1)):(($17/cc27)**(1.0/dd27)*exp((-$19-100)/(T8($1)))):(dd27*$17**(1.0/dd27 - 1)/cc27*($18*exp((-$19-100)/(T8($1)))+$34*exp((-$19-100)/(T8($1))))) t "$P_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/32x8/poll_casimir_v_T_diff_32x8_flow1.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_32x8_flow1.tex"

load "gnuplot.settings"

set xrange [100:650]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 600)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$32^3 \\times 8$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 650,0 as 3 front

plot \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_1.res" u (T8($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/32x8/poll_casimir_v_T_diff_32x8_flow2.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_32x8_flow2.tex"

load "gnuplot.settings"

set xrange [100:650]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 600)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$32^3 \\times 8$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 650,0 as 3 front

plot \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_2.res" u (T8($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/32x8/poll_casimir_v_T_diff_32x8_flow3.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_32x8_flow3.tex"

load "gnuplot.settings"

set xrange [100:650]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 600)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$32^3 \\times 8$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 650,0 as 3 front

plot \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_3.res" u (T8($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/32x8/poll_v_beta.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 1.130000000000000e+00 5.450908088769944e-02 2.388601447797393e-03 2.042769146884388e-03 5.650687540390646e-04 3.141206775261847e-03 1.091921072633922e-03 3.790715844854855e-04 3.328415156191935e-04 4.030595843927920e-04 3.510530949316932e-04 4.264738936732848e-04 2.526604373895916e-04 2.042497898984904e-04 2.284713561027517e-04 -8.180010933819362e-04 3.417791041067278e-04 0 0 0 0 0 0 0 0 0.000174296982301 1.03694426356e-05 2.90400708782e-05 2.41426419449e-06 1.96601966879e-06 8.95359771519e-09 3.84764385951e-06 3.93513582906e-06
6.125 1.300000000000000e+00 8.363130973774625e-02 1.739513751646242e-03 3.302785113033812e-03 6.142623608303727e-04 7.502313604175616e-03 9.440034909584928e-04 3.458274589691797e-04 3.365296614492691e-04 1.640108342047790e-04 3.923261340818747e-04 1.669281043579150e-04 2.374702551790694e-04 2.759729994205292e-04 2.452469239132445e-04 -3.017346661640329e-04 3.156181104651548e-04 0 0 0 0 0 0 0 0 2.75814880463e-05 2.93802838381e-06 6.20936378562e-06 6.64701088203e-08 3.02805702779e-07 1.48776908501e-09 2.28958125292e-08 2.91267062033e-07
6.175 1.430000000000000e+00 1.128875306408406e-01 2.764053842572240e-03 6.652714152983122e-03 7.263608563298868e-04 1.467966284904548e-02 1.257166251270161e-03 6.854781287558130e-04 3.849376474550142e-04 4.324589133753805e-04 5.277996758071593e-04 2.852540743352832e-04 3.168916072844106e-04 5.353980216294915e-04 2.843761102032398e-04 -4.184732869172963e-04 3.917713128047863e-04 0 0 0 0 0 0 0 0 0.000174523332841 2.42150908831e-05 5.29260272455e-05 2.65652931813e-07 4.97003163738e-06 7.00015913283e-07 1.21720227549e-06 1.53444008296e-07
6.195 1.490000000000000e+00 1.328012895912421e-01 2.095551496113557e-03 8.338506606165374e-03 6.312408073368851e-04 1.916787829597012e-02 1.019222717736758e-03 2.315855132344245e-04 4.325154565863864e-04 1.802301253668228e-03 4.475366156000334e-04 3.612326252234998e-04 2.575674842799890e-04 1.310494623265621e-04 2.825587732017779e-04 -5.576291529936012e-04 3.869091477734006e-04 0 0 0 0 0 0 0 0 1.32319412421e-05 2.10743576537e-06 4.41574407012e-06 2.63714197425e-07 7.74546728228e-07 1.338661715e-07 2.77082014379e-08 8.41117576012e-08
6.245 1.640000000000000e+00 1.729370886807697e-01 2.986191398101764e-03 1.488345332186115e-02 8.282937328903140e-04 3.369496117342907e-02 1.250742766401588e-03 8.370861954423774e-04 5.371637352571197e-04 3.073496129204962e-03 5.551403212459857e-04 2.988616207733836e-04 3.205852008216300e-04 9.933559166536587e-05 2.890359319010601e-04 3.966596900484429e-04 5.477588773937098e-04 0 0 0 0 0 0 0 0 0.00019711047177 4.09457835612e-05 8.36862121291e-05 2.61097413538e-06 1.3130593165e-05 7.61431931384e-07 6.22247134766e-07 1.25866883944e-06
6.260 1.690000000000000e+00 1.902649595763898e-01 2.657941279280542e-03 1.740042662387322e-02 9.500185507074720e-04 3.859426721723568e-02 1.415779327925549e-03 1.325982629138676e-03 4.345667816475600e-04 3.533006949134433e-03 6.629813727178519e-04 1.709656250149170e-04 3.244460783306877e-04 1.934358166099257e-04 3.718826243253522e-04 -6.185200567615474e-05 5.010400073540374e-04 0 0 0 0 0 0 0 0 0.00012424932139 2.78036261732e-05 5.55520703357e-05 3.44692811868e-06 1.01416233744e-05 1.31033287608e-06 8.90696407074e-07 4.92035918645e-07
6.285 1.780000000000000e+00 2.225772612881817e-01 3.644191994222616e-03 2.385559728752917e-02 1.224254445018424e-03 4.945823622856604e-02 1.899292083418015e-03 2.271973706438454e-03 4.944698110685847e-04 6.366725248420385e-03 7.699380989784865e-04 4.872666481808577e-04 3.729583813063701e-04 1.242616959089110e-03 3.887798538742167e-04 1.203313109523980e-03 5.952832052738794e-04 0 0 0 0 0 0 0 0 0.000288777497818 7.85428784708e-05 0.000144785945134 1.24227708315e-05 2.90898265296e-05 1.86858705614e-06 4.79080884089e-06 7.32021978602e-06
6.315 1.880000000000000e+00 2.756491845972717e-01 4.045122297747531e-03 3.645685124054111e-02 1.486019424358752e-03 7.264453138573242e-02 2.706383919227537e-03 2.938763015825245e-03 5.380268299616907e-04 9.516521165332175e-03 9.726919185215490e-04 4.789096426005755e-04 4.083887554859895e-04 1.330707828254759e-03 5.161746983117767e-04 9.112010565417727e-04 7.075837358739694e-04 0 0 0 0 0 0 0 0 0.000355512297272 0.000113546837841 0.000207063496432 1.72050746252e-05 4.52444298022e-05 1.70672375458e-06 3.84637530476e-06 5.43271160477e-06
6.341 1.980000000000000e+00 3.167730822424576e-01 4.650709934977115e-03 4.624817970393849e-02 1.881987284876544e-03 9.296206192919497e-02 3.352436437333912e-03 3.776834718439539e-03 6.675644568292639e-04 1.314302532905400e-02 1.000231931330661e-03 1.090242768853513e-03 3.965655597411995e-04 6.124565127207707e-04 5.001702664572819e-04 1.339208923243616e-03 6.480884526076522e-04 0 0 0 0 0 0 0 0 0.000216186367458 7.68072667385e-05 0.000141030324895 1.26911528895e-05 3.6488521954e-05 4.59687896487e-07 3.93541374577e-06 8.34164398362e-06
6.354 2.030000000000000e+00 3.600101237925403e-01 4.399715755946047e-03 6.506095067414541e-02 1.828210998676456e-03 1.234174459258644e-01 2.860998963224614e-03 8.381090341578072e-03 6.448658702222793e-04 2.102101587027229e-02 1.186730780870742e-03 9.148555812275909e-04 3.917671365503741e-04 1.486474585417710e-03 5.963982523656708e-04 2.886908351478043e-03 7.592317989874759e-04 0 0 0 0 0 0 0 0 0.00036052050654 0.000155604564145 0.000271562472864 3.32079285681e-05 8.29838886723e-05 4.50174304759e-06 1.40415288277e-05 2.1740342638e-05
6.390 2.180000000000000e+00 4.498510532450533e-01 6.151975616744236e-03 1.002562506907896e-01 2.932639899558400e-03 1.853276104184852e-01 5.096477768887821e-03 1.421758420225946e-02 9.728200261920422e-04 3.789479209260783e-02 1.934022953612265e-03 5.270210514199123e-04 5.513995523202461e-04 4.736340797957604e-03 7.587640903030170e-04 7.023609709171434e-03 1.020364323594487e-03 0 0 0 0 0 0 0 0 0.000221908514053 0.00011674852079 0.000196266969485 2.96757992595e-05 6.79573350078e-05 4.07000928391e-06 1.39285538076e-05 1.83231325714e-05
6.423 2.330000000000000e+00 5.478913932518992e-01 7.258169561256737e-03 1.457430615741862e-01 4.196445572007243e-03 2.634016295166829e-01 6.875844986651697e-03 2.635752303893411e-02 1.405230452694472e-03 6.758397842043135e-02 2.840717874979823e-03 3.393427326333944e-03 6.809361364593850e-04 1.268565801672820e-02 1.154216098499126e-03 1.749928105436944e-02 1.538850272169619e-03 0 0 0 0 0 0 0 0 0.000392155237101 0.000246835544814 0.000404493460317 7.48076195659e-05 0.000170575861869 1.43258442261e-05 4.60742559718e-05 6.09009708306e-05
6.445 2.430000000000000e+00 6.487673875774402e-01 6.983929451746738e-03 2.018308919116014e-01 4.842594344631882e-03 3.573800362324647e-01 7.661389949466626e-03 4.020006567213080e-02 1.992707427872386e-03 1.007088818770642e-01 3.712192403861714e-03 5.308334098858178e-03 9.358251876964283e-04 1.870000608430928e-02 1.496766207995892e-03 2.557564424239920e-02 1.878461050421345e-03 0 0 0 0 0 0 0 0 3.65651435598e-05 2.72240993986e-05 4.34357695352e-05 9.2697547692e-06 2.07673509358e-05 1.91741739182e-06 5.69891819072e-06 7.7881402008e-06
6.460 2.500000000000000e+00 6.959506961025825e-01 6.477602970501124e-03 2.335516289048514e-01 4.691156977746128e-03 4.061054705795323e-01 7.346569591763636e-03 5.083188325652992e-02 1.931625254589253e-03 1.221120967077662e-01 3.828678269158695e-03 7.717651520924409e-03 9.108934851180210e-04 2.349063437667102e-02 1.796510482866462e-03 3.355081618862751e-02 2.325413318942000e-03 0 0 0 0 0 0 0 0 0.000373506717583 0.000296231610851 0.000470439885532 0.00010865379493 0.000236047925766 2.51410453744e-05 6.8921673371e-05 9.11504037275e-05
6.488 2.640000000000000e+00 7.956584332660093e-01 8.548143546909836e-03 3.092049691481077e-01 6.629152694118698e-03 5.291934861413049e-01 1.046416446680002e-02 7.910655403147748e-02 3.067766303530034e-03 1.847507465713875e-01 5.985189118376055e-03 1.519030932161179e-02 1.378671017599463e-03 4.417331732700745e-02 2.688251018330419e-03 6.153594026779105e-02 3.330840638509941e-03 0 0 0 0 0 0 0 0 0.000573360663009 0.000523098247108 0.000815141314305 0.000226664349277 0.000475920023387 6.19571827118e-05 0.000165692030607 0.000221826239291
6.515 2.790000000000000e+00 9.090145599513907e-01 8.161139007200438e-03 4.065687316064009e-01 7.498167359746216e-03 6.823456716910443e-01 1.174784096193565e-02 1.213035879270312e-01 3.722249720620511e-03 2.733663785776094e-01 7.487986957902324e-03 2.782879213279883e-02 1.762241528856541e-03 7.688024920178287e-02 3.481625391546338e-03 1.043368584629325e-01 4.609242848580929e-03 0 0 0 0 0 0 0 0 0.000703212778609 0.000741454980599 0.00112819659696 0.000372102470969 0.000754817911391 0.000123155028001 0.000308740181117 0.000401486792068
6.550 2.980000000000000e+00 1.062227260460869e+00 1.008764034516479e-02 5.645950604909714e-01 1.140104098474727e-02 9.227487573610014e-01 1.719670654285861e-02 1.983101105579295e-01 6.706106544976706e-03 4.309725855652908e-01 1.284200147742380e-02 4.953343327544317e-02 2.879298410904733e-03 1.361371379706178e-01 6.179849098420743e-03 1.826265075954547e-01 7.853022940373922e-03 0 0 0 0 0 0 0 0 0.000733889990869 0.000917859306971 0.001364018376 0.000551420071929 0.00107462057929 0.000211753498743 0.000511083591618 0.000658871561455
6.575 3.130000000000000e+00 1.166137786784728e+00 9.067703171204727e-03 6.844624740952102e-01 1.153410497339634e-02 1.105182132559699e+00 1.707554399349608e-02 2.670160598482438e-01 7.502103136034736e-03 5.665833554235603e-01 1.434851134324531e-02 7.864667884321114e-02 3.521410710723559e-03 2.009749890900442e-01 7.882692275174881e-03 2.648361608090389e-01 1.014066026685381e-02 0 0 0 0 0 0 0 0 0.000565526074728 0.00077968478221 0.0011447765197 0.000514343214244 0.00098499989756 0.000217805459811 0.000510953974044 0.000652166073039
6.608 3.340000000000000e+00 1.311874661097912e+00 6.820665409776570e-03 8.834253883275706e-01 9.822377467265997e-03 1.396165753328098e+00 1.412114890569570e-02 4.006369313147776e-01 7.860257840450703e-03 8.200104078460201e-01 1.401197889953866e-02 1.355671758561401e-01 5.096113649968485e-03 3.361073610689842e-01 9.961840155291789e-03 4.376681754738964e-01 1.216900385676515e-02 0 0 0 0 0 0 0 0 0.000156878767912 0.000247865914571 0.000356194048098 0.000190563481778 0.00035065915902 9.51474581401e-05 0.000212127758984 0.000266235922896
6.664 1.660000000000000e+00 9.803306359422344e-01 4.563889881012373e-03 4.299333560516008e-01 4.438310783824413e-03 7.293708504671643e-01 6.852639354733376e-03 1.131489346880848e-01 2.174793849769477e-03 2.646266795403511e-01 4.320781900930460e-03 2.025602573040033e-02 9.575216935792311e-04 6.062659581441656e-02 1.909998933359942e-03 8.389379821420211e-02 2.449832200966774e-03 -92.380483 -92.380483 0 0 0 0 0 0 0.00148999555277 0.0015814093724 0.00242607091484 0.000726919177915 0.00151561302965 0.0001980459204 0.000525257076683 0.000697793142298
6.740 1.920000000000000e+00 1.223864578695206e+00 4.366964746351740e-03 7.068410356377827e-01 5.713582278743410e-03 1.150064727446718e+00 8.452947995590340e-03 2.547340415409363e-01 3.708759300508594e-03 5.544273447417809e-01 7.068215767630327e-03 6.463796441950337e-02 1.826674089298877e-03 1.753919379592803e-01 3.849053009585689e-03 2.360518786148416e-01 4.825680881139053e-03 -92.380483 -92.380483 0 0 0 0 0 0 0.000719477304794 0.00100366546322 0.00147779048328 0.000628648256064 0.00122286552222 0.000239502711897 0.00058168748672 0.000750784916158
6.800 2.150000000000000e+00 1.383652748269270e+00 5.780878731191864e-03 9.360243082617504e-01 8.736123368953115e-03 1.486383125914691e+00 1.274671785845991e-02 4.041774847454199e-01 6.389384185649401e-03 8.412120372215162e-01 1.199276567352704e-02 1.252775546011714e-01 3.420739354301069e-03 3.163826818617115e-01 7.398484165703516e-03 4.152835168576647e-01 9.314514522807430e-03 -92.380483 -92.380483 0 0 0 0 0 0 0.00082974139927 0.00135103253875 0.00194422724469 0.00100648986442 0.00188561665052 0.000460165302171 0.00106302316071 0.00134973823066
6.880 2.510000000000000e+00 1.621861641090413e+00 7.606383020504737e-03 1.356364576490398e+00 1.457804707274693e-02 2.082564169586309e+00 2.048533458482226e-02 7.572223552870484e-01 1.337762271946558e-02 1.481559130984341e+00 2.406527617499768e-02 3.128927768893366e-01 8.034998911198377e-03 7.304426272355770e-01 1.738199734205209e-02 9.326944614840138e-01 2.176075212407131e-02 -92.380483 -92.380483 0 0 0 0 0 0 0.000399877779587 0.000806586499602 0.00112170153369 0.000780321788952 0.00137014461566 0.000485357590663 0.00102002811842 0.00125469651699
6.950 2.870000000000000e+00 1.802369049549027e+00 6.771335840748995e-03 1.737381647141732e+00 1.492467340379073e-02 2.609337225785534e+00 2.042358847408396e-02 1.147235501870125e+00 1.653016232251996e-02 2.158652726587612e+00 2.795217403864650e-02 5.719720212026305e-01 1.257472602333307e-02 1.265886691540013e+00 2.470544939922617e-02 1.588194154414653e+00 2.975874632728177e-02 -92.380483 -92.380483 0 0 0 0 0 0 0.00121336006097 0.00282916573827 0.00384478297447 0.00324550267988 0.00547490925239 0.00243092236937 0.00484852036999 0.00585854236535
7.030 3.330000000000000e+00 2.000707935091473e+00 6.414007293331068e-03 2.226308613761868e+00 1.672757376532666e-02 3.267588292302830e+00 2.228561754199147e-02 1.751768389689044e+00 2.263228307850708e-02 3.159746977621010e+00 3.654420477628519e-02 1.069529081008216e+00 2.102590589374400e-02 2.231136473875451e+00 3.915913832104548e-02 2.743916851905203e+00 4.624547774233179e-02 -92.380483 -92.380483 0 0 0 0 0 0 0.000271410771473 0.000731814551868 0.00097159619283 0.00100086166904 0.00161825765101 0.000916651458216 0.00172488050545 0.0020436626552
7.150 2.600000000000000e-01 6.234917856579439e-01 6.863944706034930e-03 1.244656204786126e-01 3.497118311792391e-03 2.417131401603886e-01 6.261209685809174e-03 1.010503561327399e-02 1.070363347238941e-03 3.198151639085979e-02 1.657876259188390e-03  - - 2.061361651111942e-03 5.408060550675980e-04 3.173989873478941e-03 7.089024823259504e-04 -525.005880 -525.005880 0 0 0 0 0 0 0.000625314970944 0.000303570471613 0.000535540771389 4.3494342274e-05 0.00012360505026 3.13744014693e-06 1.17175604419e-05 1.65425840189e-05
7.280 3.300000000000000e-01 8.291038242429861e-01 6.002209439799211e-03 2.484699203347686e-01 4.410459787202274e-03 4.541503354603836e-01 6.709633842301012e-03 3.413492327334691e-02 1.513155255260238e-03 9.622189471816674e-02 2.615818996705317e-03 2.212467268555940e-03 5.985165717162331e-04 9.526660914612611e-03 8.286983568295858e-04 1.504729215548829e-02 1.004508090420728e-03 -525.005880 -525.005880 0 0 0 0 0 0 0.000949127817986 0.000698519374769 0.00114922943238 0.000171481285047 0.000424633849667 1.62144422759e-05 6.57904845226e-05 9.61202419883e-05
7.373 3.900000000000000e-01 9.830164703221265e-01 5.955435644915423e-03 3.802330639593204e-01 5.384281739684199e-03 6.652109007022734e-01 8.801271603849888e-03 7.459776074023455e-02 1.998306483040668e-03 1.906714292682181e-01 4.330352626519308e-03 8.354926069323110e-03 5.854950797383627e-04 2.907219080780916e-02 1.240884893523196e-03 4.236674868595457e-02 1.817047272746087e-03 -525.005880 -525.005880 0 0 0 0 0 0 0.00193753679813 0.00183981124732 0.00290421299127 0.000632792694835 0.00144455555322 0.000100405332893 0.000328441473609 0.000465704222855
7.500 4.900000000000000e-01 1.186091564177149e+00 2.814323027833034e-03 6.013894316264836e-01 3.476059410747202e-03 1.005303458416003e+00 5.212836551849554e-03 1.661709879844800e-01 1.921141070916058e-03 3.878701763813207e-01 3.745122878891994e-03 2.699456601896743e-02 8.174507884949979e-04 8.408903425193061e-02 1.757426547708464e-03 1.172352087649503e-01 2.245100253906930e-03 -525.005880 -525.005880 0 0 0 0 0 0 0.00181405202715 0.00226839675048 0.003423009476 0.00110933290648 0.00231342881532 0.000280480253367 0.000771357371731 0.00103728843995
7.596 5.800000000000000e-01 1.322763507801430e+00 6.548205987968182e-03 7.861914699274907e-01 8.611414580428378e-03 1.281760073619383e+00 1.319108799151054e-02 2.664147001264146e-01 4.505396103269019e-03 5.938247364345595e-01 1.006285191029715e-02 5.532140926883357e-02 1.706103595429701e-03 1.610429970502552e-01 4.540183228980085e-03 2.207927782109931e-01 6.334628191795045e-03 -525.005880 -525.005880 0 0 0 0 0 0 0.00283664091143 0.00417510534549 0.00613423208938 0.00252275169841 0.00500392028656 0.000825806742934 0.00211736238426 0.00277909922499
7.825 2.200000000000000e-01 9.263134653138406e-01 4.067553902073588e-03 3.230976185177414e-01 3.749167802022356e-03 5.759449940762549e-01 5.864013349510527e-03 5.436744935147715e-02 1.178317430033250e-03 1.445770286779034e-01 2.586527085194992e-03 5.321420933675631e-03 6.404061606644488e-04 1.869763223402705e-02 8.339367457665418e-04 2.777624333073016e-02 1.213426113487503e-03 -900.432796 -900.432796 0 0 0 0 0 0 0.00559899428816 0.00494629685926 0.00791851416475 0.00152383899672 0.0035803252621 0.000219841425684 0.000732895810073 0.00104722611527


==> anc/32x8/poll_v_beta_const_flow_0.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 0 1.200448221089431e-03 1.864360412654140e-04 6.360287517365782e-05 1.515348576912969e-04 -9.191210214434848e-05 2.933125387315123e-04 6.031684182862478e-04 1.656582101172915e-04 1.864734769156313e-04 1.782802959769052e-04 4.087534315481606e-05 1.330006898928129e-04 1.215190357721528e-04 1.864034436544987e-04 1.418165209947935e-04 2.530739816145669e-04 0 0 0 0 0 0 0 0 5.6898930012e-16 4.21754645097e-17 4.84773896373e-17 2.4784861663e-16 3.68710053808e-16 1.60665209435e-17 1.52804743685e-16 2.06513408804e-16
6.125 0 1.935804754292186e-03 1.987096298288633e-04 1.519003646965371e-04 1.959593785834573e-04 1.512880400615876e-04 2.678968282627118e-04 1.961453191310922e-04 1.724371422815039e-04 3.501341780668187e-04 1.840520028341294e-04 8.995158163041087e-05 1.376174773332453e-04 5.726230668880994e-04 1.730633935496392e-04 -1.274320728746337e-04 2.240037836005735e-04 0 0 0 0 0 0 0 0 2.18596842017e-15 4.62900117543e-16 4.12376296305e-16 9.22113947699e-17 1.8127860324e-16 1.08691267792e-17 9.94213392169e-17 3.66297703974e-16
6.175 0 2.185966237353469e-03 1.792656621116937e-04 3.091094327624906e-04 2.026585542091961e-04 1.494717154918074e-05 2.819559020739817e-04 5.645502545216321e-05 1.694649292575083e-04 2.450066031895756e-04 1.715965386364280e-04 4.319229152345786e-04 1.905229026960408e-04 3.132019291134595e-04 1.915104401058015e-04 1.707797620032784e-04 2.370120326264564e-04 0 0 0 0 0 0 0 0 3.46901327108e-15 4.9060148305e-16 1.92598351547e-17 3.67883349651e-17 4.24410940419e-16 4.21375174336e-16 4.59484880699e-16 2.7839601284e-16
6.195 0 2.882747008813594e-03 1.604211536367087e-04 2.020109313070932e-04 1.571260616548416e-04 8.122600988079970e-06 2.238051611550993e-04 1.675887915605597e-04 1.629763876928017e-04 1.776654737779902e-04 1.734035104394857e-04 2.560948128129095e-04 1.609377476741066e-04 8.142540155783497e-05 1.707958474320523e-04 -1.185530363802550e-05 2.676809441039608e-04 0 0 0 0 0 0 0 0 3.59391336135e-15 9.32142817794e-17 3.04931861012e-20 4.40294502246e-16 9.78492460668e-18 9.05308814025e-17 3.49655200627e-17 2.550077391e-17
6.245 0 3.919426480287782e-03 1.815234895621894e-04 3.374786879836256e-04 1.552895031172831e-04 -8.448402949617250e-05 2.457351621217524e-04 1.797911018556791e-04 1.419323967865381e-04 8.460532040924276e-05 1.480349282990115e-04 1.181755622652605e-04 1.588864680528713e-04 2.754104385525454e-04 1.703486152470889e-04 1.927513865852181e-04 2.309648935381258e-04 0 0 0 0 0 0 0 0 2.21784396404e-15 3.74429220268e-16 2.74980775997e-17 3.20896738001e-16 4.27582231774e-17 2.60506676994e-16 4.54605970923e-16 2.1811437205e-16
6.260 0 4.144004760610583e-03 1.857613647048080e-04 2.470284722963441e-04 1.639482396609998e-04 2.429683082961848e-04 2.815643806615438e-04 1.353224022213098e-04 1.770820374870192e-04 4.354276610137967e-04 1.615827134637658e-04 5.199956951639157e-05 1.566852437717358e-04 1.321875136258960e-04 1.794551171525415e-04 1.979926784243800e-04 2.653656231920211e-04 0 0 0 0 0 0 0 0 5.82867087928e-16 3.44125769547e-16 1.84775155246e-16 3.09810770788e-16 2.03287907341e-16 8.42967189107e-18 1.04002093396e-16 3.80012861456e-16
6.285 0 4.847673068868071e-03 2.066339206080121e-04 5.829972327776500e-05 1.700450756001741e-04 -1.839514438443559e-04 2.256850294223405e-04 2.482291656056118e-04 1.897327129778915e-04 1.270941465479582e-04 1.885167390428320e-04 1.937492517953513e-04 1.449863274407574e-04 2.223581539622244e-04 1.721915893360267e-04 -1.657036238415261e-04 2.711405107870083e-04 0 0 0 0 0 0 0 0 1.92901250529e-15 3.50061776441e-17 3.55889363118e-16 3.88198587858e-16 4.18230988036e-17 3.5130860894e-16 2.2440274465e-16 4.73904769593e-16
6.315 0 6.034795410680460e-03 2.066427732003075e-04 2.287772292940365e-04 1.895771727072132e-04 -1.897249563357632e-04 2.242710630064960e-04 2.324667535348143e-04 1.799512119216535e-04 2.169787682681131e-04 1.728206035286129e-04 1.898596372555764e-04 1.543648766434484e-04 1.235072286971980e-04 1.923507039108303e-04 3.686811226205287e-04 2.701501873453045e-04 0 0 0 0 0 0 0 0 4.59701721134e-16 3.65105081584e-17 2.36789754471e-16 1.85696727092e-16 1.13109391645e-16 4.2359778879e-16 1.9800242175e-16 4.71302684379e-16
6.341 0 6.734734954645120e-03 2.054068122246820e-04 3.276633128929077e-04 1.574857721640939e-04 4.611113434644189e-05 2.076787755798272e-04 4.601148148893058e-05 1.258036194532146e-04 1.024230787383380e-04 1.656339412197577e-04 1.084708433225567e-04 1.835268385843990e-04 2.145809308285704e-04 1.728492616445606e-04 1.109057380931379e-04 2.401046190606397e-04 0 0 0 0 0 0 0 0 4.87977713792e-15 9.22656048785e-17 4.18908614394e-17 3.05812775277e-17 3.38000027272e-16 4.43303163275e-16 4.29588005793e-16 1.37896963813e-16
6.354 0 7.308165012340566e-03 1.933883965817074e-04 2.062997397816921e-04 2.109192112413173e-04 -3.240574052136339e-04 2.486636282298077e-04 4.769646412994701e-04 1.840280658594450e-04 2.233831097995910e-04 1.703287076402245e-04 2.289044308359843e-04 1.720710495265951e-04 2.348919928208449e-04 1.679989472103761e-04 2.342338810772776e-04 2.051515108780578e-04 0 0 0 0 0 0 0 0 5.66387214906e-16 3.07886311932e-16 3.6608086354e-16 4.7011006199e-16 4.08988164516e-16 1.56938264467e-17 1.55122225828e-16 2.77609966265e-16
6.390 0 9.544323995826078e-03 2.113169887200607e-04 3.082086009255072e-04 1.632622146009687e-04 7.373973767345042e-05 2.617046028614065e-04 2.341181122610329e-04 1.873649843958935e-04 4.722291961516253e-04 1.863651081225247e-04 2.415002223863288e-04 1.711707381329773e-04 4.048163305283667e-04 1.960635785137658e-04 -1.440747871195784e-04 2.348263530393708e-04 0 0 0 0 0 0 0 0 3.92220977918e-15 4.92824097503e-16 4.95751443369e-17 3.28784308806e-17 3.74700270811e-16 3.28784308806e-16 3.66677174735e-16 4.21592014771e-16
6.423 0 1.134139734481032e-02 2.172503887007883e-04 2.494819672022560e-04 1.462174571243182e-04 6.797541885882848e-09 2.559284198532584e-04 4.393833192305857e-04 1.749137280462367e-04 1.594173136019810e-04 1.543068219453890e-04 1.275363501057218e-04 1.805358914411205e-04 2.122804444615206e-04 1.848657227287338e-04 -1.853597167510947e-04 2.580804663125929e-04 0 0 0 0 0 0 0 0 1.03198699586e-14 2.56034343032e-16 2.84798284902e-21 4.14273650107e-16 1.90006430728e-17 2.7820627746e-16 4.79407095619e-16 9.47050597666e-17
6.445 0 1.325461788936124e-02 2.374211303343251e-04 1.816019185379215e-04 1.892234744107785e-04 7.088156476404857e-05 2.129842037636158e-04 2.259940043634110e-04 1.775594529908437e-04 2.433952372895188e-04 1.765005964805046e-04 1.120679321003721e-04 1.709697357325465e-04 2.549289325635702e-04 1.897504330243187e-04 -1.647005643124830e-04 2.500326991985413e-04 0 0 0 0 0 0 0 0 3.87589266237e-14 7.85233423423e-17 4.85722573274e-17 4.10993938535e-16 4.81196029203e-16 3.72098185597e-16 4.29777741173e-16 4.82984962788e-16
6.460 0 1.469185955917762e-02 2.173661370904435e-04 3.395047658112747e-04 1.762387776460243e-04 -8.844158292687531e-05 2.073248307235252e-04 2.029347725766302e-04 1.486598338186902e-04 2.830724302438250e-04 2.011565593917661e-04 8.208574799174721e-05 1.744362367096728e-04 2.800533858797234e-04 1.815806198699469e-04 -2.642819690255401e-04 2.318838214161928e-04 0 0 0 0 0 0 0 0 2.23796675636e-14 2.74736830508e-16 2.46927044784e-17 3.6979425598e-16 1.74990230639e-16 4.72034520846e-17 2.76579974201e-16 4.59918561568e-16
6.488 0 1.659277682862568e-02 2.966916385374306e-04 4.059169134803239e-04 1.823630857178673e-04 1.295055051830578e-04 2.419890489607407e-04 3.684100162531680e-04 1.703051915468468e-04 1.866226285713144e-04 1.792040168628309e-04 1.981311439036558e-04 1.649511978637112e-04 7.374307136873568e-05 1.605003432706194e-04 -8.718064719791519e-05 2.212453634601287e-04 0 0 0 0 0 0 0 0 2.56773768914e-14 3.2390539903e-16 5.77879757935e-17 1.67997126627e-16 3.14418630021e-16 3.4420708471e-16 3.56838040019e-17 1.5192382942e-17
6.515 0 1.913935158741387e-02 2.992345003874527e-04 1.462394032539920e-04 1.965758478035813e-04 3.947010042830748e-04 2.447433203830522e-04 2.642384462945569e-04 1.506325695687664e-04 1.692252824469184e-04 2.032086138877305e-04 2.827966296861017e-04 1.885307686661264e-04 1.028393525067222e-04 1.475914544229269e-04 1.041214689855391e-04 2.877164139234453e-04 0 0 0 0 0 0 0 0 1.38708489139e-14 8.02309607639e-18 7.47557397929e-17 4.43113427895e-16 8.16133185338e-17 1.01698163779e-16 2.77799701645e-16 4.60907896051e-16
6.550 0 2.273561926060965e-02 2.891445161646788e-04 2.166287493455917e-04 2.016293057374861e-04 2.294050525177286e-04 2.764394938058017e-04 3.274974075329137e-04 1.559843111190809e-04 1.244341300243080e-04 1.911427389301500e-04 1.615256571258379e-04 1.737098646027303e-04 2.022597427711894e-04 1.667041441952180e-04 2.966508787074150e-04 2.049937263891759e-04 0 0 0 0 0 0 0 0 9.65200142033e-15 4.08310538158e-16 2.71402908827e-16 8.63024929298e-17 3.07994732149e-16 1.62088224787e-16 1.89410119533e-16 4.15032591627e-16
6.575 0 2.561943559055626e-02 3.087920678589597e-04 2.813068887185456e-04 2.189454630391173e-04 4.878246789994596e-04 2.637050896701729e-04 4.791593559624049e-05 1.497756549726913e-04 2.632382073712954e-04 1.898305192877155e-04 2.632501793682605e-04 1.745377099681113e-04 1.249988135010868e-04 2.106735841558527e-04 2.523201674339723e-04 2.063042267691732e-04 0 0 0 0 0 0 0 0 4.37393177233e-14 4.54443340597e-16 4.59593300917e-16 4.04881748788e-17 2.95390881894e-16 2.60533782048e-16 8.68174889618e-17 2.7701365507e-17
6.608 0 2.990762738168202e-02 2.375379881009880e-04 2.186752145550680e-04 1.898251980024576e-04 3.711077773987495e-04 1.800684285311856e-04 3.492444988036642e-04 1.660115267016302e-04 1.592938456670416e-04 1.686081121443712e-04 5.733565402574715e-05 1.687304153484322e-04 2.182469346831920e-04 1.734273172110989e-04 2.563760658573640e-04 2.754263478208961e-04 0 0 0 0 0 0 0 0 1.7982143552e-14 6.80065812692e-17 2.50504911953e-16 3.35831622927e-16 4.16062583691e-17 4.7149241976e-17 1.91985099693e-16 3.64020879412e-16
6.664 0 3.549840336005496e-02 2.075586704442035e-04 1.895673872433880e-04 1.221458544191127e-04 5.053920471816485e-04 1.540741109976387e-04 1.911370092322889e-04 1.366914981789513e-04 2.037687744808125e-04 1.338379185459997e-04 2.989305073143080e-04 1.181828321763790e-04 1.038440037373362e-04 1.034585503004812e-04 -1.285096039231136e-05 1.685371849172364e-04 0 0 0 0 0 0 0 0 4.50403603303e-14 3.87981747424e-16 3.5149834432e-16 2.88885668859e-16 1.87512765731e-16 3.08021837203e-16 3.36197541161e-16 1.13604058886e-17
6.740 0 4.543893832234248e-02 2.107003302599442e-04 3.242685581302987e-04 1.174032039884506e-04 8.585288321613550e-04 1.771623596452654e-04 2.471499472306298e-04 1.214300335120215e-04 4.091101778504650e-04 1.175881560513589e-04 5.829112677238298e-05 1.315094351538901e-04 2.772385908205248e-04 1.200484463598744e-04 2.515362322808733e-05 1.526353076442942e-04 0 0 0 0 0 0 0 0 4.24799084797e-14 2.9869769852e-16 3.54967791272e-16 3.70200831795e-16 4.65014311779e-16 1.7021974108e-17 4.752058122e-16 1.26716128909e-17
6.800 0 5.249050510020403e-02 3.056871298261921e-04 6.549221891540034e-04 1.532512897347102e-04 1.235724648372895e-03 2.311264194937479e-04 2.575947198846475e-04 2.127788888808245e-04 2.869685368856805e-04 1.557561817380547e-04 2.902511471260109e-04 1.834214435220579e-04 1.344560792385213e-04 1.646551494412537e-04 -4.368507965543085e-04 2.563995932195297e-04 0 0 0 0 0 0 0 0 4.03149735817e-15 3.36102673471e-18 2.89503664097e-15 3.52528336384e-16 3.19460170123e-16 1.08962318335e-17 4.78702364207e-16 3.08455518072e-16
6.880 0 6.415912385263665e-02 4.434473218131083e-04 4.422139085077208e-04 1.807159263664043e-04 1.379732492490074e-03 2.975289564140802e-04 1.645445667334372e-04 1.851505743697675e-04 2.738241424113411e-04 1.762692539065188e-04 3.339474783610981e-04 1.509298957278094e-04 3.025786056451312e-04 1.731008812178530e-04 -2.603353500624103e-04 3.011074954383081e-04 0 0 0 0 0 0 0 0 3.66512376004e-14 2.79182059415e-16 7.39425881635e-17 4.37204526055e-16 3.41090003464e-16 9.81202966099e-17 1.31188462871e-16 4.10316312177e-16
6.950 0 7.366562909020376e-02 4.161350522080767e-04 5.523614055168188e-04 1.336027737192903e-04 1.900414279183424e-03 2.633675134252652e-04 5.979494151372860e-05 1.660246664098848e-04 1.367760213831764e-04 1.882217688061960e-04 3.660635298637502e-05 1.544111039853753e-04 2.500767669505187e-04 1.970116615249733e-04 -7.487642171895790e-05 2.553190804518588e-04 0 0 0 0 0 0 0 0 3.76088049592e-15 1.81170183022e-16 3.42391046071e-15 2.85958322993e-17 1.76399693463e-16 2.49773075486e-17 4.81331554475e-16 4.21077018739e-17
7.030 0 8.621379026274506e-02 3.721189000530774e-04 7.280191228581399e-04 1.697826001627549e-04 2.715327676479563e-03 2.330413857461698e-04 7.516426607812213e-05 1.804768141450658e-04 1.989755094253871e-04 1.632489453115727e-04 2.710671209749266e-04 1.950629033722407e-04 5.850916345430010e-05 2.044144293435419e-04 -3.724164963527037e-04 2.395252561193990e-04 0 0 0 0 0 0 0 0 4.5061177012e-14 1.39862080251e-16 4.37150315946e-16 2.21312768459e-17 3.87087280632e-16 7.34004870773e-17 1.01643953671e-19 2.9631245374e-16
7.150 0 1.028779807645726e-01 1.572166175012099e-03 1.228986996766264e-03 3.446757392628237e-04 4.385820686332473e-03 4.351336840384135e-04 3.491675091239656e-04 3.161646106106962e-04 4.244097281681437e-04 3.222753663838948e-04 3.422839230294738e-04 3.540811315950320e-04 3.265670081074233e-04 4.142635005544387e-04 5.231562876140418e-04 5.955891392846240e-04 0 0 0 0 0 0 0 0 4.27408108905e-13 3.73594384595e-15 2.472848315e-15 3.44234189764e-17 1.43710997963e-16 4.73796349376e-16 4.23326738247e-16 4.18502038579e-17
7.280 0 1.249758653141770e-01 8.705228098356320e-04 2.600693902231332e-03 3.866026041478694e-04 6.184899169226090e-03 5.557116260083766e-04 1.676670844716028e-04 2.381441983180407e-04 3.908709596262133e-04 3.949616582412146e-04 9.777917328370478e-04 2.891101686161052e-04 1.913568411057799e-04 3.204377467741191e-04 -1.171611970889992e-04 5.205253512501619e-04 0 0 0 0 0 0 0 0 1.76997305701e-13 1.33183394868e-15 3.90919935311e-15 3.97224570944e-16 2.13316777437e-16 4.77048955894e-17 2.20120146069e-16 7.99599102208e-19
7.373 0 1.410192115121860e-01 8.590852404728268e-04 2.985796510990112e-03 3.289522006302988e-04 7.837573580706685e-03 6.649376136616901e-04 4.442254766777571e-04 4.418169384412654e-04 8.547240155762569e-04 3.507673609678387e-04 8.040621777980316e-04 3.567717049776097e-04 3.793482224385755e-04 3.117566854088829e-04 5.974422548095728e-04 5.522707037039968e-04 0 0 0 0 0 0 0 0 1.859901122e-13 1.11889664201e-16 3.31505656259e-15 2.42915496745e-16 2.56955914879e-16 3.16587034366e-17 4.24519360637e-16 4.27284076177e-16
7.500 0 1.620102438357239e-01 4.688512500038761e-04 4.339906100914818e-03 2.340482498526838e-04 1.139512588898046e-02 3.622128617332928e-04 1.814927608454327e-04 1.966116440038155e-04 4.102457734304589e-04 2.006130077084897e-04 1.270230745782281e-04 2.298282018549077e-04 3.344269930414707e-04 1.781855319387106e-04 -5.621989907517908e-04 2.481278141993478e-04 0 0 0 0 0 0 0 0 2.76084710649e-13 4.81819445453e-15 1.95399252334e-14 4.32705087039e-16 4.58888569504e-16 2.28089032037e-16 4.70706373185e-16 2.0925101929e-16
7.596 0 1.750529016431507e-01 1.015104038528568e-03 5.381832717744319e-03 3.706995002301085e-04 1.315532131656785e-02 5.369974382317040e-04 7.232177330450080e-04 3.217376779187960e-04 2.674287051055191e-04 3.468040644579610e-04 4.145446406738656e-04 3.966601176366231e-04 5.206884824025586e-04 5.295468039675447e-04 -1.052923389978483e-03 5.889558263661515e-04 0 0 0 0 0 0 0 0 1.50712775593e-13 4.31946145518e-15 3.21513649038e-14 8.02309607639e-18 4.80897873606e-16 1.3438685928e-16 4.41378704419e-16 1.51701567974e-15
7.825 0 2.185508109910851e-01 1.124669893312713e-03 9.468378351252445e-03 2.069366232054279e-04 2.238022987160810e-02 5.314952556846234e-04 3.406567376590676e-04 4.541345118490627e-04 9.991403925904423e-04 3.864774827840887e-04 1.713717129365816e-04 3.187522341011795e-04 4.526422011804848e-04 5.608265345965048e-04 4.377343622532897e-04 3.086142088877471e-04 0 0 0 0 0 0 0 0 8.50985948375e-14 2.44422537765e-15 8.10115863281e-15 6.76000054545e-17 4.42354486374e-16 4.18393618362e-16 4.84801001427e-16 2.89698820488e-16


==> anc/32x8/poll_v_beta_const_flow_1.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 1.300000000000000e-01 6.006905873368258e-03 3.845024704026783e-04 4.410009313301057e-04 1.566626594702312e-04 -1.584488507551951e-04 2.405393818720131e-04 5.311796293195025e-04 1.774252951368140e-04 3.057639002481920e-05 1.285794281510457e-04 8.410978347762759e-05 1.664992551267520e-04 1.846595842352927e-04 1.861741210509532e-04 2.676670448687245e-04 2.816611028703284e-04 0 0 0 0 0 0 0 0 0.000252226992602 4.61998228589e-06 5.2856495688e-06 1.01634169945e-05 1.41226211501e-05 3.71912123103e-06 9.64952684029e-06 5.63525523028e-06
6.125 1.400000000000000e-01 9.754376903281067e-03 3.743495877657423e-04 2.734546204307507e-04 1.821762446804317e-04 -7.832099417835427e-05 2.530542548197135e-04 4.053279127125375e-04 1.590303799514753e-04 4.297035325430672e-04 1.705534476678436e-04 1.344181981503513e-04 1.853952364878213e-04 3.305015868091381e-04 1.574574520056388e-04 -2.044056729919133e-04 2.604562683272241e-04 0 0 0 0 0 0 0 0 0.000339634278491 1.44534519675e-06 1.79061674856e-05 9.31225850946e-06 5.51773680993e-06 8.30742121665e-06 1.61310159291e-05 6.34684891491e-06
6.175 1.600000000000000e-01 1.470246423735887e-02 4.580404647368659e-04 1.612837346019334e-04 1.829462438672643e-04 -8.230275093384259e-06 2.602263055957267e-04 1.460874547465664e-04 1.926478820172629e-04 2.834248961017562e-04 1.615913487348055e-04 2.677426671843698e-04 1.986068336410877e-04 2.048899021021610e-04 1.802669957482429e-04 -2.199858068747328e-04 2.343402697463872e-04 0 0 0 0 0 0 0 0 7.65429046411e-05 1.38269138933e-07 4.48671532424e-07 2.67359327043e-06 4.51995664756e-07 8.71595763698e-08 2.97316978716e-06 5.62358211267e-07
6.195 1.700000000000000e-01 1.825354545011012e-02 3.531529191690849e-04 6.215033977448599e-05 2.016171740819417e-04 3.399234616548777e-04 2.168192559245783e-04 2.707389479287012e-04 1.796479684032390e-04 1.783946797601801e-04 1.636936513741262e-04 2.530350266190430e-04 1.385834227965092e-04 1.135884159770830e-04 1.676719551759174e-04 -1.109289491207259e-04 2.403170409130688e-04 0 0 0 0 0 0 0 0 0.00052051495119 5.69672119119e-06 1.93008959421e-05 3.2519047607e-06 1.59216536418e-06 2.74215842196e-06 5.05399559917e-07 1.53479679873e-06
6.245 1.800000000000000e-01 2.498923600010702e-02 4.476054046563840e-04 2.034027237437734e-04 1.743923442254750e-04 8.008655065703002e-04 2.829904360036525e-04 8.285809409305069e-05 1.840461167278623e-04 2.306855054731580e-04 1.758504749397643e-04 3.244380234105108e-04 1.818438700904785e-04 1.171862965238753e-04 1.757315684291067e-04 -8.999070900301946e-05 2.288604261947037e-04 0 0 0 0 0 0 0 0 0.000378333450507 2.85761578323e-06 1.52937088493e-05 6.81813072665e-06 4.37955560616e-06 1.91737513511e-07 8.01614072288e-06 1.03643903911e-05
6.260 1.900000000000000e-01 2.862461657730065e-02 4.904073584455796e-04 3.624397037172929e-04 1.740577157636808e-04 7.541216637826314e-04 2.542214309719351e-04 1.076881619591395e-04 1.720944303459921e-04 1.146060309727056e-04 1.685788686105805e-04 5.025683998053751e-04 1.793618886665765e-04 2.266597706630243e-04 2.106963531142911e-04 -2.393372308326736e-04 2.723883053934227e-04 0 0 0 0 0 0 0 0 0.000331920669099 4.84568719293e-07 1.42450178664e-05 5.3500333686e-07 1.38558872371e-06 7.49427574375e-07 2.32642013698e-06 1.61628947567e-06
6.285 2.000000000000000e-01 3.501524009906921e-02 7.109072766245758e-04 1.525412795007740e-04 2.192540777706447e-04 5.237202728990060e-04 2.555008058075765e-04 4.355902174961263e-04 1.746341759604883e-04 2.270043279877814e-04 1.653222851338447e-04 2.295106733898039e-04 1.751294648111256e-04 2.764357598699344e-04 1.875801991722118e-04 2.617803657399084e-04 2.520579606435241e-04 0 0 0 0 0 0 0 0 0.000494289977931 8.93505379423e-06 2.745106667e-05 2.24593798487e-06 1.07189934278e-06 1.9631474458e-06 3.36842525607e-06 8.81277692391e-06
6.315 2.100000000000000e-01 4.429537212297101e-02 7.210530988730169e-04 3.620565983183257e-04 2.068693945950776e-04 1.480353625150480e-03 2.719882250466308e-04 3.597105614122114e-04 1.730770718787941e-04 1.856656826293066e-04 1.916417777085206e-04 5.077162538014015e-04 1.669981636563537e-04 2.514834148757234e-04 1.818348701001261e-04 -4.880526380251915e-04 2.615263319792143e-04 0 0 0 0 0 0 0 0 0.000153771414529 3.54924630367e-06 9.47410321952e-06 4.79927609789e-07 4.49932752307e-07 1.6830769714e-06 2.71492469277e-07 1.85974211319e-06
6.341 2.200000000000000e-01 5.234858534302334e-02 8.523034704890411e-04 4.227604972210896e-04 1.988008438055683e-04 1.449693991619698e-03 2.802387080395390e-04 2.151039926296127e-04 1.733557515075615e-04 1.865098513675852e-04 1.799376429485012e-04 8.949855656997098e-05 2.173520073359631e-04 1.704459850567279e-04 1.837085515200943e-04 -6.730481537382575e-05 3.032659259357808e-04 0 0 0 0 0 0 0 0 5.73416377233e-05 1.25474922009e-06 4.2273818797e-06 1.43875278613e-07 3.32201982415e-07 2.57867212629e-07 5.97915472789e-09 4.84279578026e-07
6.354 2.300000000000000e-01 6.180607665309592e-02 8.521868709931161e-04 6.197648864003758e-04 2.223240378054200e-04 2.500332401044176e-03 2.919879388739694e-04 1.577045945351899e-04 1.639799888309340e-04 8.656882292829109e-05 1.778869122208600e-04 2.509189496814803e-04 1.606964187156747e-04 3.229324172408817e-04 1.745665388467020e-04 -1.049486980885503e-05 2.638746277660370e-04 0 0 0 0 0 0 0 0 0.0011471928696 4.33499018536e-05 0.000108624948676 4.41488023281e-06 8.99693125191e-07 9.58876431448e-06 1.19063279488e-06 1.85607578564e-06
6.390 2.400000000000000e-01 7.958626318644312e-02 1.107663609489234e-03 1.229659807187883e-03 2.255463091790351e-04 4.193996758671483e-03 3.490245495536841e-04 1.642480578200058e-04 1.735865251396916e-04 2.853770076245755e-04 1.719565101334106e-04 1.528127413526758e-04 1.777397119977201e-04 6.710143702674184e-05 1.776614707873078e-04 -1.229468565775984e-04 2.743863387796233e-04 0 0 0 0 0 0 0 0 0.000812948185543 3.55009368579e-05 8.95204978415e-05 2.61754710899e-06 1.80185273658e-06 1.80891887768e-06 2.95579787754e-06 3.8933101556e-06
6.423 2.600000000000000e-01 1.037569395141586e-01 1.463302861731139e-03 2.793319599927676e-03 2.506369035606951e-04 6.260563853591777e-03 4.420315397188514e-04 2.983083521854698e-04 1.984808314117782e-04 1.471906399330588e-04 1.911960845266168e-04 1.204725913132930e-04 1.715681266114578e-04 2.187515536565287e-04 1.880661199729753e-04 4.544459215917052e-05 2.522134012278309e-04 0 0 0 0 0 0 0 0 0.000550633927841 3.70260844523e-05 8.00001880282e-05 6.9877203447e-07 1.81891983294e-06 1.46001887429e-06 2.27224706947e-06 7.15381582671e-07
6.445 2.700000000000000e-01 1.248952358062182e-01 1.468167684795690e-03 3.309640817052253e-03 2.293538563172447e-04 9.277112967727994e-03 3.989612816533616e-04 1.587080914950472e-04 1.522718570735324e-04 2.058607326722483e-04 1.836610678191603e-04 3.502063935176892e-04 1.614304008725734e-04 2.002519462008252e-04 2.034231127513201e-04 -1.292077650325289e-05 2.911141196194910e-04 0 0 0 0 0 0 0 0 8.94440078181e-06 6.20512467747e-07 1.59358183201e-06 1.10698890472e-08 3.39995437517e-08 1.51824696892e-08 6.27854082518e-09 1.19437879529e-08
6.460 2.800000000000000e-01 1.394907072889429e-01 1.372745828870633e-03 4.711648651419445e-03 2.645222220279062e-04 1.167688459660724e-02 5.148730290897909e-04 9.050578699787316e-05 1.883146750589629e-04 3.872141188152833e-04 2.131962216022783e-04 1.116387246790826e-04 1.581951839511880e-04 2.279393677816466e-04 1.850452604161249e-04 -7.955574526757344e-05 1.989321098078075e-04 0 0 0 0 0 0 0 0 0.000931263584057 7.98366924206e-05 0.000177412119293 1.23910039803e-06 1.07559939377e-05 2.12364372917e-07 1.64577557665e-06 1.86347736633e-06
6.488 2.900000000000000e-01 1.616067298662217e-01 1.901825169344982e-03 6.846113276357601e-03 2.956496456484133e-04 1.648127779625892e-02 6.203823207890252e-04 2.026626298365951e-04 2.207128598830219e-04 4.261684131051229e-04 2.218194208704699e-04 1.875370338557969e-04 1.715208844906806e-04 1.486837736428212e-04 1.988565499406279e-04 6.601713193727494e-05 2.812782974770944e-04 0 0 0 0 0 0 0 0 0.00191774878022 0.000179562640178 0.000415094343959 4.6253300336e-06 2.06648837891e-05 3.1772977628e-06 1.77026346482e-06 1.63833545447e-06
6.515 3.100000000000000e-01 1.951817696587430e-01 1.876888729346822e-03 9.952383907637924e-03 3.380774807368894e-04 2.319860667444359e-02 6.154404998510119e-04 2.604109800383544e-04 2.107900182619212e-04 1.031012222531872e-03 2.197319535407212e-04 1.857100028473035e-04 1.871303405099340e-04 7.040151678107920e-05 1.868244655284858e-04 1.709370773436020e-04 2.354806907129919e-04 0 0 0 0 0 0 0 0 0.000225652342257 2.83420745621e-05 6.08786283564e-05 4.61006529646e-07 4.51741115813e-06 8.28919143035e-08 2.50644367921e-07 8.62147294398e-07
6.550 3.300000000000000e-01 2.387730560004696e-01 2.434402430952973e-03 1.491754533431753e-02 4.672917506104896e-04 3.392585616479629e-02 8.388293260381683e-04 3.647497213073442e-04 2.193981822614973e-04 1.045685568334324e-03 2.819655576879049e-04 2.382889949296134e-04 1.883923141266527e-04 3.733025873270578e-04 2.115494656562556e-04 -5.716448551212255e-05 3.147822718709977e-04 0 0 0 0 0 0 0 0 0.00095185441247 0.000143197600218 0.000298826969796 5.86984028534e-06 1.90503345443e-05 1.23515035261e-06 6.28628470058e-07 4.66543265872e-06
6.575 3.500000000000000e-01 2.749592974615668e-01 2.449263791340401e-03 2.061753567781477e-02 5.506460682330714e-04 4.611418751465429e-02 1.017160300151914e-03 6.105865542286293e-04 2.407360529915772e-04 1.974827099640605e-03 2.839706292578621e-04 1.358551863723118e-04 1.827378380296209e-04 1.449393987514827e-04 1.814136532120519e-04 2.153366864021494e-04 2.423683732553658e-04 0 0 0 0 0 0 0 0 0.00127043722643 0.000238654441185 0.000479466880646 1.18925650304e-05 3.91903317594e-05 1.74420613231e-06 4.40581894348e-06 1.14019589615e-06
6.608 3.700000000000000e-01 3.237776433787182e-01 2.020608441300858e-03 2.966982392981337e-02 5.895742498549400e-04 6.587801869347977e-02 1.034671067726112e-03 1.185143416977981e-03 2.396749055903261e-04 4.393663895688354e-03 3.785604234862926e-04 7.373945346457419e-05 1.758755531578398e-04 2.059758151707389e-04 2.122717664440293e-04 2.560166271656820e-04 3.239142066031954e-04 0 0 0 0 0 0 0 0 0.000849179174718 0.000188869515713 0.00037294278348 1.1672497678e-05 4.21568925984e-05 1.72380037483e-06 1.54237861074e-06 3.19104508568e-06
6.664 4.100000000000000e-01 4.023414962817140e-01 2.027960490350153e-03 4.879028907030412e-02 6.393628301919768e-04 1.021489615496866e-01 1.129880832200518e-03 2.212365272576425e-03 2.051528664573644e-04 8.531545137482041e-03 3.503958478273599e-04 2.318376317860756e-04 1.372155153635281e-04 3.609176382621599e-04 1.665065847461695e-04 4.996457794993168e-04 2.266646728065218e-04 0 0 0 0 0 0 0 0 0.00290748202771 0.000853005817704 0.00161833896969 7.35870549564e-05 0.000237938909452 4.82697577008e-06 1.63780393222e-05 2.82455335413e-05
6.740 4.800000000000000e-01 5.434404183020505e-01 2.112581502542099e-03 9.786781605712244e-02 9.628815873970879e-04 1.919489419089181e-01 1.674134741922237e-03 7.959336103757909e-03 2.998248861594789e-04 2.516432493810851e-02 5.553082501189435e-04 4.348166730897554e-04 1.823926722009798e-04 1.591342896375999e-03 2.497990040885904e-04 2.895406150655117e-03 3.432386980306579e-04 0 0 0 0 0 0 0 0 0.00041776314295 0.000185498006678 0.000330371188082 2.71821282621e-05 7.58022341915e-05 1.99544898724e-06 8.029361494e-06 1.20954511249e-05
6.800 5.400000000000000e-01 6.485904406926163e-01 3.063335499914231e-03 1.477995638536979e-01 1.689946535276327e-03 2.799515570691709e-01 2.795835855779512e-03 1.645300619629884e-02 5.410182571300816e-04 4.693079274701659e-02 9.998350468424619e-04 1.164587669425519e-03 3.304596305683982e-04 4.228463567528039e-03 4.379337851443094e-04 6.224893547205626e-03 5.219223065106016e-04 0 0 0 0 0 0 0 0 0.00140017467638 0.000787843599302 0.00134675778483 0.000152592950201 0.000395336471583 1.56368102645e-05 5.3573497622e-05 7.77653299244e-05
6.880 6.300000000000000e-01 8.100597261757230e-01 4.357901743552418e-03 2.491192402547618e-01 2.990345051552240e-03 4.503591804806804e-01 4.941974551091891e-03 3.835863147038874e-02 8.753812623736218e-04 1.032123060033482e-01 1.950085244200529e-03 3.361290948035507e-03 3.717249473595585e-04 1.182935992283094e-02 6.453646423598433e-04 1.751151971854283e-02 9.080395722438540e-04 0 0 0 0 0 0 0 0 0.00211663314728 0.00161273293124 0.00262786000432 0.000445521479411 0.00106444589565 5.74613143645e-05 0.000197144949569 0.000284191897357
6.950 7.200000000000000e-01 9.466827049116719e-01 4.178855446904438e-03 3.602977986916067e-01 3.761225663590287e-03 6.301412647013500e-01 5.895365009164133e-03 7.238022322889132e-02 1.578509964781521e-03 1.827321540017247e-01 3.185803638900836e-03 8.187288492544118e-03 6.768700258665390e-04 2.873952183641910e-02 1.289476582797437e-03 4.201305287683657e-02 1.631283911509300e-03 0 0 0 0 0 0 0 0 0.00259811262233 0.00244927711139 0.00385597877265 0.000883937936909 0.00197679337428 0.000164673827866 0.000496601415581 0.000687849390663
7.030 8.300000000000000e-01 1.107961506345848e+00 4.360576880890787e-03 5.241172926888400e-01 4.848650379870884e-03 8.849849132977532e-01 7.484485480365875e-03 1.381734961713698e-01 2.333100565072737e-03 3.256479222504067e-01 4.901512110190955e-03 2.329620270938199e-02 8.748333398639527e-04 6.970531054579324e-02 1.856129094620617e-03 9.701892116144212e-02 2.419158384350494e-03 0 0 0 0 0 0 0 0 0.00186543701585 0.00216650277684 0.00330332229075 0.00100298260837 0.00211970069841 0.000247001230782 0.000689661682293 0.000932958864042
7.150 1.040000000000000e+00 1.331290334468716e+00 1.247755180456593e-02 8.151811296085836e-01 1.993673456851961e-02 1.319557543846288e+00 2.900900937795107e-02 2.957930839530554e-01 1.466377957784884e-02 6.460841066024333e-01 2.775761508760025e-02 7.170530100653445e-02 6.807989780155626e-03 1.964853484303928e-01 1.567245862543549e-02 2.651208097798895e-01 1.992548218041734e-02 0 0 0 0 0 0 0 0 0.000833886668716 0.00125610779958 0.00183553024629 0.000805450957055 0.00156806889343 0.000294150080634 0.000726538427393 0.00094211332989
7.280 1.320000000000000e+00 1.595018129128880e+00 1.006654393191552e-02 1.260741347744988e+00 1.787295093078342e-02 1.958990082532256e+00 2.511722557825056e-02 6.265755935745875e-01 1.406580815882847e-02 1.267396523005045e+00 2.498931036096980e-02 2.133428692835807e-01 6.935057279332765e-03 5.300144425813885e-01 1.425707721356148e-02 6.903193072699081e-01 1.723467219482453e-02 0 0 0 0 0 0 0 0 0.00114411947888 0.00222918714499 0.00312584157226 0.00196241914459 0.00354488213505 0.00102522000458 0.00228335794039 0.00286156490291
7.373 1.570000000000000e+00 1.777710789650591e+00 9.383844785237253e-03 1.646894189477774e+00 2.073896912587716e-02 2.492922745694941e+00 2.852492561923615e-02 1.008672837036087e+00 2.230902446715523e-02 1.937797462351118e+00 3.829333477575829e-02 4.484768509026215e-01 1.553529467756604e-02 1.029311046790538e+00 3.140883078602048e-02 1.306854814535206e+00 3.823912430682770e-02 0 0 0 0 0 0 0 0 0.00169902914941 0.00388489180223 0.00530378276506 0.00421785317391 0.00722560354888 0.00286696302838 0.00589720640946 0.00719485981479
7.500 1.970000000000000e+00 1.987784639267483e+00 4.286949747467076e-03 2.163049515688618e+00 1.111494026141563e-02 3.189214931831782e+00 1.489007049034061e-02 1.624468126808020e+00 1.436984011583412e-02 2.967598504234014e+00 2.369761631068868e-02 9.181638267903700e-01 1.236251777500593e-02 1.960844468249939e+00 2.386655799647948e-02 2.429334053091163e+00 2.860453944643359e-02 0 0 0 0 0 0 0 0 0.00108881165252 0.00293304432138 0.00390040633822 0.00391693984198 0.00638748766599 0.00339568067963 0.00651426460006 0.00776664306884
7.596 2.330000000000000e+00 2.113896281558501e+00 9.342631854555817e-03 2.517556766695727e+00 2.639283645020247e-02 3.657378544006492e+00 3.478559844712455e-02 2.128429601641533e+00 3.768638137209079e-02 3.776825973699213e+00 6.036005137030053e-02 1.394157164738607e+00 3.579985200184094e-02 2.850567415013485e+00 6.672658769326151e-02 3.481306417270723e+00 7.882892411314685e-02 0 0 0 0 0 0 0 0 0.000439503438501 0.00129387421573 0.00169510991649 0.00193996956153 0.00307268728921 0.00194102400861 0.00356669620349 0.00419142785072
7.825 3.480000000000000e+00 2.431676206992826e+00 6.249348835676436e-03 3.555012602116672e+00 2.280652611754105e-02 4.993523246606673e+00 2.880304181331689e-02 3.913757101557104e+00 4.553542034545352e-02 6.510179627406089e+00 6.699309425639603e-02 3.513734954777500e+00 6.509361766025788e-02 6.555573595489098e+00 1.070645787290945e-01 7.763526562601237e+00 1.211756010084766e-01 0 0 0 0 0 0 0 0 0.000355439662826 0.00129079600667 0.00163344403667 0.0025363501571 0.00375735195609 0.0035052206975 0.0058543260791 0.00666121963124


==> anc/32x8/poll_v_beta_const_flow_2.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 5.000000000000000e-01 2.728026769841816e-02 1.283030860166890e-03 7.358505951347127e-04 3.462166939270035e-04 1.406766074712520e-05 5.022673882861602e-04 3.997140681648548e-04 1.917332546086264e-04 1.405021642753121e-04 1.922722164214312e-04 1.265535877140876e-04 1.975277051322048e-04 1.309553821202585e-04 1.688429509045939e-04 3.411230419735960e-04 2.495917779152013e-04 0 0 0 0 0 0 0 0 1.81590853465e-14 2.87313575709e-16 2.52009242467e-17 1.45174670896e-16 3.12114700404e-16 8.76035355368e-17 2.58500902975e-16 4.03973729468e-16
6.125 5.800000000000000e-01 4.438819255494453e-02 1.108276128997975e-03 7.743452561421802e-04 2.993604517585336e-04 9.459380494872518e-04 3.507499777045065e-04 4.510438261111777e-04 2.275065066054520e-04 2.295452626745296e-04 2.517561570418293e-04 5.787557649546708e-05 1.710037516650882e-04 3.567730770500178e-04 1.755583371851375e-04 8.709249166340655e-05 2.339622073800066e-04 0 0 0 0 0 0 0 0 0.000132716699455 3.00837235582e-06 1.40203418987e-05 5.65375366178e-07 8.2691855753e-07 2.78014259467e-07 1.13605191298e-06 1.26654305107e-07
6.175 6.400000000000000e-01 6.164923120644254e-02 1.684810869648751e-03 1.545870647319468e-03 3.369847733605141e-04 2.915970760407510e-03 6.148575833028316e-04 4.399395167750050e-04 2.167720824734256e-04 3.338594156813925e-04 2.630908904148578e-04 1.277499147090704e-04 1.770730938507497e-04 2.729039759575920e-04 1.911059315715125e-04 -7.060910906862227e-05 2.847626024758713e-04 0 0 0 0 0 0 0 0 0.000243031043657 1.59928832005e-05 3.54953869925e-05 5.086765932e-06 7.17529626075e-08 9.2859701193e-07 7.70844626408e-07 2.67554815778e-06
6.195 6.600000000000000e-01 7.179107267141720e-02 1.190252882260657e-03 1.692953468219867e-03 3.629492287297318e-04 4.794903992829428e-03 4.690421838626269e-04 2.657300362754948e-04 2.687890546265164e-04 7.836734430114366e-05 2.757219347363264e-04 2.571512829209502e-04 2.190670111398296e-04 1.106969174929712e-04 2.345890056309306e-04 9.268893385342068e-05 3.354195568333126e-04 0 0 0 0 0 0 0 0 0.000214353864117 1.23908317499e-05 3.09194117694e-05 7.09309153505e-07 3.31431099744e-07 1.06674249495e-06 3.64188134029e-07 1.85935713078e-06
6.245 7.300000000000000e-01 9.687767468016141e-02 1.708127142429297e-03 3.583570250738888e-03 3.890568340064685e-04 9.344332179831244e-03 7.148561935646202e-04 4.712749030293361e-04 2.835900003620802e-04 7.685961463393910e-04 3.491155123203820e-04 7.770435372267535e-05 1.616580203474997e-04 1.490548882115385e-04 2.207472896106250e-04 3.914859228241697e-04 3.371578418542300e-04 0 0 0 0 0 0 0 0 1.68908118614e-05 1.53946991889e-06 3.51993057124e-06 7.81813833361e-08 1.42747566391e-07 1.23236022125e-07 1.36390799539e-07 8.31931028303e-08
6.260 7.500000000000000e-01 1.065975727176743e-01 1.492319577976842e-03 4.133048631864230e-03 4.772968967252476e-04 1.066219796072080e-02 7.980854556244052e-04 1.619195948271682e-04 2.373152475904188e-04 1.974662726358258e-04 3.334511833440028e-04 3.623924656058045e-04 2.012208934682722e-04 2.361478439455960e-04 2.245068679515128e-04 -1.462335228623104e-04 3.170387903372088e-04 0 0 0 0 0 0 0 0 0.000208323471674 1.99801777242e-05 4.55698019208e-05 1.66226108183e-06 1.61069391183e-06 1.2496282178e-06 2.1459755086e-06 7.4181461631e-07
6.285 7.900000000000000e-01 1.262356316899640e-01 2.206188657904874e-03 5.501950463761163e-03 4.905841787598144e-04 1.380147438270458e-02 9.454364135423976e-04 2.970824503027443e-04 3.301338976440560e-04 7.193145534803811e-04 3.234723508862202e-04 4.123260874225900e-04 1.790716728915030e-04 1.964555344629496e-04 2.107427216618251e-04 8.945846031072631e-05 2.759182488751938e-04 0 0 0 0 0 0 0 0 5.9512999036e-05 6.75840911884e-06 1.45067455954e-05 7.13701539744e-07 1.53949584062e-06 3.052281541e-08 2.4361313705e-07 5.20360998374e-07
6.315 8.400000000000000e-01 1.577084115318447e-01 2.392445174201479e-03 9.424600594676969e-03 6.386727785395282e-04 2.123099111289234e-02 1.155119739936348e-03 3.168311495429540e-04 2.942900890862774e-04 1.398964475799280e-03 4.036034543070995e-04 1.910798617530125e-04 2.288657612239624e-04 1.447658581230834e-04 2.475602270512675e-04 6.292690711570066e-04 3.669105898865815e-04 0 0 0 0 0 0 0 0 0.000391161769155 5.6759388883e-05 0.000114828140708 3.15045119095e-06 1.06704428707e-05 3.05313490988e-07 2.48082415917e-07 2.47925597099e-06
6.341 8.800000000000000e-01 1.814892494220481e-01 2.705941674923938e-03 1.155764049443860e-02 6.986207662352035e-04 2.653393370781751e-02 1.256917575123745e-03 1.241481766865464e-04 3.750465547852688e-04 1.139681588757239e-03 4.012902932617358e-04 5.128723705774437e-04 2.362644467535889e-04 2.779205842757170e-04 2.441332525789428e-04 -1.173167961326397e-04 3.365887879519329e-04 0 0 0 0 0 0 0 0 0.000144050521048 2.32245181386e-05 4.70874132175e-05 1.00876350245e-06 3.98773474724e-06 1.52604269644e-06 5.43557487283e-07 4.4458330564e-07
6.354 9.000000000000000e-01 2.070972198661297e-01 2.576094081199680e-03 1.714906910857397e-02 6.587892959206721e-04 3.612192792604182e-02 1.001129419699098e-03 1.114237525150007e-03 3.343199421172297e-04 1.979531151836079e-03 4.215362134974485e-04 1.853244106309076e-04 2.605446971479936e-04 2.993483114947853e-04 2.956792167862697e-04 -4.307127739131266e-04 4.354630615567568e-04 0 0 0 0 0 0 0 0 0.00061547735413 0.000122655166474 0.000237141830842 1.015389608e-05 2.51866833061e-05 1.55714373591e-06 1.04737517079e-06 1.79123627413e-06
6.390 9.700000000000000e-01 2.624302821144753e-01 3.574246660454773e-03 2.736415911823033e-02 9.218956301572797e-04 5.744587511133546e-02 1.753935928327766e-03 1.440639033713100e-03 3.472285320130076e-04 5.193112004031414e-03 5.887945828989797e-04 2.182953723266372e-04 2.863647308693018e-04 4.079487573607513e-04 2.501705415497736e-04 4.950533894766137e-04 5.089135681298429e-04 0 0 0 0 0 0 0 0 6.88920585247e-05 1.77344140697e-05 3.31691861645e-05 1.4631198769e-06 5.20402838859e-06 7.87761613628e-08 3.57916755249e-07 7.83968088386e-07
6.423 1.030000000000000e+00 3.214169632102060e-01 4.333885956771560e-03 4.091580408701898e-02 1.517068108277540e-03 8.218316497882730e-02 2.451941752483404e-03 3.123588783098604e-03 5.117877354425278e-04 9.855402686979308e-03 7.554407822274808e-04 6.164418281454011e-04 3.313779719754464e-04 7.777081330258036e-04 3.543742681618399e-04 7.333284831827297e-04 5.503807478983554e-04 0 0 0 0 0 0 0 0 0.000943821905206 0.000285734479519 0.000533425444227 3.58100022986e-05 0.000106618820949 3.04224597401e-07 1.19844762488e-05 2.50580941157e-05
6.445 1.080000000000000e+00 3.834965014139776e-01 4.251213108671216e-03 5.603284248131613e-02 1.651122440545141e-03 1.137965249782733e-01 2.728429549683055e-03 4.705147085358987e-03 5.380646400821338e-04 1.441405432333658e-02 9.437143705789402e-04 3.024166532547271e-04 3.602141934401712e-04 8.528152412354212e-04 4.323276143715917e-04 1.545436764812550e-03 6.663263514051776e-04 0 0 0 0 0 0 0 0 2.41878940224e-05 8.79556578387e-06 1.57726097267e-05 1.26322588101e-06 3.43197286342e-06 8.21694117271e-08 4.50467799579e-07 5.4367256745e-07
6.460 1.110000000000000e+00 4.138676841928494e-01 3.883088477309522e-03 6.745114580298328e-02 1.575195324840258e-03 1.300778436943303e-01 2.687108895796287e-03 6.063569246557017e-03 5.377281732597142e-04 1.840945052142862e-02 9.555761663923102e-04 3.984133350378864e-04 3.696000384118538e-04 1.729873008046198e-03 4.814842678395221e-04 3.565401273938209e-03 6.725808749236770e-04 0 0 0 0 0 0 0 0 0.000521470240849 0.000203630132383 0.00036048165533 3.1521245537e-05 8.33658898286e-05 4.28051366114e-07 7.4168569762e-06 1.48306660082e-05
6.488 1.170000000000000e+00 4.753460574928614e-01 5.255874661839049e-03 9.027083955467359e-02 2.217621299902152e-03 1.732197834410988e-01 3.854367871538475e-03 9.077382388523981e-03 7.302350344797000e-04 2.706182296425446e-02 1.333666896567765e-03 9.466483648418655e-04 3.881724116042306e-04 2.307062256068938e-03 4.593503804007734e-04 3.442195930094108e-03 6.928689687769566e-04 0 0 0 0 0 0 0 0 0.00126685398586 0.000580011826174 0.0010066491131 0.000105429233574 0.000278459609254 1.26353412079e-05 4.17666869089e-05 6.01208660241e-05
6.515 1.240000000000000e+00 5.507114500207170e-01 5.032267052593990e-03 1.226975531598899e-01 2.441865998932759e-03 2.307881650999675e-01 4.219968518351625e-03 1.565796416205174e-02 9.192598209812310e-04 4.420536601789229e-02 1.539629041263323e-03 1.829685132286185e-03 5.513537302176433e-04 5.482205236450283e-03 7.259573815114958e-04 8.842539637387355e-03 9.653028891254944e-04 0 0 0 0 0 0 0 0 0.000459300763283 0.00024789943611 0.000422172222033 5.54000928483e-05 0.000136604672008 6.47096357382e-06 2.37248222997e-05 3.53654284226e-05
6.550 1.330000000000000e+00 6.536648928628643e-01 6.471470387804149e-03 1.760425651340980e-01 3.807640940772700e-03 3.210216533810282e-01 6.288621252286660e-03 2.562392623666453e-02 1.136411169025066e-03 7.022139402776527e-02 2.327386341032367e-03 1.897659320497081e-03 5.598737277331831e-04 7.779135305746440e-03 7.974764971067427e-04 1.204523155501802e-02 1.099133196209700e-03 0 0 0 0 0 0 0 0 0.00122369410214 0.000804438026902 0.00132507847097 0.000209779255235 0.000507400694735 2.25207658629e-05 9.34629346136e-05 0.000137492128982
6.575 1.390000000000000e+00 7.238228605317433e-01 6.045914343413022e-03 2.190914282519390e-01 4.331742292803665e-03 3.930834662646772e-01 6.988508196921925e-03 3.804557550290705e-02 1.480327720694371e-03 9.753229047245084e-02 3.168669665752231e-03 5.326764859273605e-03 7.528398867977408e-04 1.557584056801517e-02 1.058686193829046e-03 2.204908058779137e-02 1.476220375169323e-03 0 0 0 0 0 0 0 0 0.000732609251743 0.000534057990939 0.000869092134677 0.000159163974507 0.000370561200851 2.84068233736e-05 8.45126488152e-05 0.000117870673191
6.608 1.480000000000000e+00 8.259162003829909e-01 4.756829207539759e-03 2.927119761168827e-01 3.958426722839258e-03 5.133547379876999e-01 6.183902231028211e-03 5.945702002253275e-02 1.825733686987374e-03 1.498808083222496e-01 3.506116022361221e-03 7.600215522452975e-03 9.428929455871155e-04 2.649738108253541e-02 1.635930593053740e-03 3.809911217226653e-02 2.125422227082581e-03 0 0 0 0 0 0 0 0 0.00157612475699 0.00134710524088 0.0021330600347 0.000476204948833 0.00106445384225 9.1089436313e-05 0.000280598724235 0.000390045913567
6.664 1.660000000000000e+00 9.803306359422344e-01 4.563889881012373e-03 4.299333560516008e-01 4.438310783824413e-03 7.293708504671643e-01 6.852639354733376e-03 1.131489346880848e-01 2.174793849769477e-03 2.646266795403511e-01 4.320781900930460e-03 2.025602573040033e-02 9.575216935792311e-04 6.062659581441656e-02 1.909998933359942e-03 8.389379821420211e-02 2.449832200966774e-03 0 0 0 0 0 0 0 0 0.00148999555277 0.0015814093724 0.00242607091484 0.000726919177915 0.00151561302965 0.0001980459204 0.000525257076683 0.000697793142298
6.740 1.920000000000000e+00 1.223864578695206e+00 4.366964746351740e-03 7.068410356377827e-01 5.713582278743410e-03 1.150064727446718e+00 8.452947995590340e-03 2.547340415409363e-01 3.708759300508594e-03 5.544273447417809e-01 7.068215767630327e-03 6.463796441950337e-02 1.826674089298877e-03 1.753919379592803e-01 3.849053009585689e-03 2.360518786148416e-01 4.825680881139053e-03 0 0 0 0 0 0 0 0 0.000719477304794 0.00100366546322 0.00147779048328 0.000628648256064 0.00122286552222 0.000239502711897 0.00058168748672 0.000750784916158
6.800 2.150000000000000e+00 1.383652748269270e+00 5.780878731191864e-03 9.360243082617504e-01 8.736123368953115e-03 1.486383125914691e+00 1.274671785845991e-02 4.041774847454199e-01 6.389384185649401e-03 8.412120372215162e-01 1.199276567352704e-02 1.252775546011714e-01 3.420739354301069e-03 3.163826818617115e-01 7.398484165703516e-03 4.152835168576647e-01 9.314514522807430e-03 0 0 0 0 0 0 0 0 0.00082974139927 0.00135103253875 0.00194422724469 0.00100648986442 0.00188561665052 0.000460165302171 0.00106302316071 0.00134973823066
6.880 2.510000000000000e+00 1.621861641090413e+00 7.606383020504737e-03 1.356364576490398e+00 1.457804707274693e-02 2.082564169586309e+00 2.048533458482226e-02 7.572223552870484e-01 1.337762271946558e-02 1.481559130984341e+00 2.406527617499768e-02 3.128927768893366e-01 8.034998911198377e-03 7.304426272355770e-01 1.738199734205209e-02 9.326944614840138e-01 2.176075212407131e-02 0 0 0 0 0 0 0 0 0.000399877779587 0.000806586499602 0.00112170153369 0.000780321788952 0.00137014461566 0.000485357590663 0.00102002811842 0.00125469651699
6.950 2.870000000000000e+00 1.802369049549027e+00 6.771335840748995e-03 1.737381647141732e+00 1.492467340379073e-02 2.609337225785534e+00 2.042358847408396e-02 1.147235501870125e+00 1.653016232251996e-02 2.158652726587612e+00 2.795217403864650e-02 5.719720212026305e-01 1.257472602333307e-02 1.265886691540013e+00 2.470544939922617e-02 1.588194154414653e+00 2.975874632728177e-02 0 0 0 0 0 0 0 0 0.00121336006097 0.00282916573827 0.00384478297447 0.00324550267988 0.00547490925239 0.00243092236937 0.00484852036999 0.00585854236535
7.030 3.330000000000000e+00 2.000707935091473e+00 6.414007293331068e-03 2.226308613761868e+00 1.672757376532666e-02 3.267588292302830e+00 2.228561754199147e-02 1.751768389689044e+00 2.263228307850708e-02 3.159746977621010e+00 3.654420477628519e-02 1.069529081008216e+00 2.102590589374400e-02 2.231136473875451e+00 3.915913832104548e-02 2.743916851905203e+00 4.624547774233179e-02 0 0 0 0 0 0 0 0 0.000271410771473 0.000731814551868 0.00097159619283 0.00100086166904 0.00161825765101 0.000916651458216 0.00172488050545 0.0020436626552


==> anc/32x8/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 1.130000000000000e+00 5.450908088769944e-02 2.388601447797393e-03 2.042769146884388e-03 5.650687540390646e-04 3.141206775261847e-03 1.091921072633922e-03 3.790715844854855e-04 3.328415156191935e-04 4.030595843927920e-04 3.510530949316932e-04 4.264738936732848e-04 2.526604373895916e-04 2.042497898984904e-04 2.284713561027517e-04 -8.180010933819362e-04 3.417791041067278e-04 0 0 0 0 0 0 0 0 0.000174296982301 1.03694426356e-05 2.90400708782e-05 2.41426419449e-06 1.96601966879e-06 8.95359771519e-09 3.84764385951e-06 3.93513582906e-06
6.125 1.300000000000000e+00 8.363130973774625e-02 1.739513751646242e-03 3.302785113033812e-03 6.142623608303727e-04 7.502313604175616e-03 9.440034909584928e-04 3.458274589691797e-04 3.365296614492691e-04 1.640108342047790e-04 3.923261340818747e-04 1.669281043579150e-04 2.374702551790694e-04 2.759729994205292e-04 2.452469239132445e-04 -3.017346661640329e-04 3.156181104651548e-04 0 0 0 0 0 0 0 0 2.75814880463e-05 2.93802838381e-06 6.20936378562e-06 6.64701088203e-08 3.02805702779e-07 1.48776908501e-09 2.28958125292e-08 2.91267062033e-07
6.175 1.430000000000000e+00 1.128875306408406e-01 2.764053842572240e-03 6.652714152983122e-03 7.263608563298868e-04 1.467966284904548e-02 1.257166251270161e-03 6.854781287558130e-04 3.849376474550142e-04 4.324589133753805e-04 5.277996758071593e-04 2.852540743352832e-04 3.168916072844106e-04 5.353980216294915e-04 2.843761102032398e-04 -4.184732869172963e-04 3.917713128047863e-04 0 0 0 0 0 0 0 0 0.000174523332841 2.42150908831e-05 5.29260272455e-05 2.65652931813e-07 4.97003163738e-06 7.00015913283e-07 1.21720227549e-06 1.53444008296e-07
6.195 1.490000000000000e+00 1.328012895912421e-01 2.095551496113557e-03 8.338506606165374e-03 6.312408073368851e-04 1.916787829597012e-02 1.019222717736758e-03 2.315855132344245e-04 4.325154565863864e-04 1.802301253668228e-03 4.475366156000334e-04 3.612326252234998e-04 2.575674842799890e-04 1.310494623265621e-04 2.825587732017779e-04 -5.576291529936012e-04 3.869091477734006e-04 0 0 0 0 0 0 0 0 1.32319412421e-05 2.10743576537e-06 4.41574407012e-06 2.63714197425e-07 7.74546728228e-07 1.338661715e-07 2.77082014379e-08 8.41117576012e-08
6.245 1.640000000000000e+00 1.729370886807697e-01 2.986191398101764e-03 1.488345332186115e-02 8.282937328903140e-04 3.369496117342907e-02 1.250742766401588e-03 8.370861954423774e-04 5.371637352571197e-04 3.073496129204962e-03 5.551403212459857e-04 2.988616207733836e-04 3.205852008216300e-04 9.933559166536587e-05 2.890359319010601e-04 3.966596900484429e-04 5.477588773937098e-04 0 0 0 0 0 0 0 0 0.00019711047177 4.09457835612e-05 8.36862121291e-05 2.61097413538e-06 1.3130593165e-05 7.61431931384e-07 6.22247134766e-07 1.25866883944e-06
6.260 1.690000000000000e+00 1.902649595763898e-01 2.657941279280542e-03 1.740042662387322e-02 9.500185507074720e-04 3.859426721723568e-02 1.415779327925549e-03 1.325982629138676e-03 4.345667816475600e-04 3.533006949134433e-03 6.629813727178519e-04 1.709656250149170e-04 3.244460783306877e-04 1.934358166099257e-04 3.718826243253522e-04 -6.185200567615474e-05 5.010400073540374e-04 0 0 0 0 0 0 0 0 0.00012424932139 2.78036261732e-05 5.55520703357e-05 3.44692811868e-06 1.01416233744e-05 1.31033287608e-06 8.90696407074e-07 4.92035918645e-07
6.285 1.780000000000000e+00 2.225772612881817e-01 3.644191994222616e-03 2.385559728752917e-02 1.224254445018424e-03 4.945823622856604e-02 1.899292083418015e-03 2.271973706438454e-03 4.944698110685847e-04 6.366725248420385e-03 7.699380989784865e-04 4.872666481808577e-04 3.729583813063701e-04 1.242616959089110e-03 3.887798538742167e-04 1.203313109523980e-03 5.952832052738794e-04 0 0 0 0 0 0 0 0 0.000288777497818 7.85428784708e-05 0.000144785945134 1.24227708315e-05 2.90898265296e-05 1.86858705614e-06 4.79080884089e-06 7.32021978602e-06
6.315 1.880000000000000e+00 2.756491845972717e-01 4.045122297747531e-03 3.645685124054111e-02 1.486019424358752e-03 7.264453138573242e-02 2.706383919227537e-03 2.938763015825245e-03 5.380268299616907e-04 9.516521165332175e-03 9.726919185215490e-04 4.789096426005755e-04 4.083887554859895e-04 1.330707828254759e-03 5.161746983117767e-04 9.112010565417727e-04 7.075837358739694e-04 0 0 0 0 0 0 0 0 0.000355512297272 0.000113546837841 0.000207063496432 1.72050746252e-05 4.52444298022e-05 1.70672375458e-06 3.84637530476e-06 5.43271160477e-06
6.341 1.980000000000000e+00 3.167730822424576e-01 4.650709934977115e-03 4.624817970393849e-02 1.881987284876544e-03 9.296206192919497e-02 3.352436437333912e-03 3.776834718439539e-03 6.675644568292639e-04 1.314302532905400e-02 1.000231931330661e-03 1.090242768853513e-03 3.965655597411995e-04 6.124565127207707e-04 5.001702664572819e-04 1.339208923243616e-03 6.480884526076522e-04 0 0 0 0 0 0 0 0 0.000216186367458 7.68072667385e-05 0.000141030324895 1.26911528895e-05 3.6488521954e-05 4.59687896487e-07 3.93541374577e-06 8.34164398362e-06
6.354 2.030000000000000e+00 3.600101237925403e-01 4.399715755946047e-03 6.506095067414541e-02 1.828210998676456e-03 1.234174459258644e-01 2.860998963224614e-03 8.381090341578072e-03 6.448658702222793e-04 2.102101587027229e-02 1.186730780870742e-03 9.148555812275909e-04 3.917671365503741e-04 1.486474585417710e-03 5.963982523656708e-04 2.886908351478043e-03 7.592317989874759e-04 0 0 0 0 0 0 0 0 0.00036052050654 0.000155604564145 0.000271562472864 3.32079285681e-05 8.29838886723e-05 4.50174304759e-06 1.40415288277e-05 2.1740342638e-05
6.390 2.180000000000000e+00 4.498510532450533e-01 6.151975616744236e-03 1.002562506907896e-01 2.932639899558400e-03 1.853276104184852e-01 5.096477768887821e-03 1.421758420225946e-02 9.728200261920422e-04 3.789479209260783e-02 1.934022953612265e-03 5.270210514199123e-04 5.513995523202461e-04 4.736340797957604e-03 7.587640903030170e-04 7.023609709171434e-03 1.020364323594487e-03 0 0 0 0 0 0 0 0 0.000221908514053 0.00011674852079 0.000196266969485 2.96757992595e-05 6.79573350078e-05 4.07000928391e-06 1.39285538076e-05 1.83231325714e-05
6.423 2.330000000000000e+00 5.478913932518992e-01 7.258169561256737e-03 1.457430615741862e-01 4.196445572007243e-03 2.634016295166829e-01 6.875844986651697e-03 2.635752303893411e-02 1.405230452694472e-03 6.758397842043135e-02 2.840717874979823e-03 3.393427326333944e-03 6.809361364593850e-04 1.268565801672820e-02 1.154216098499126e-03 1.749928105436944e-02 1.538850272169619e-03 0 0 0 0 0 0 0 0 0.000392155237101 0.000246835544814 0.000404493460317 7.48076195659e-05 0.000170575861869 1.43258442261e-05 4.60742559718e-05 6.09009708306e-05
6.445 2.430000000000000e+00 6.487673875774402e-01 6.983929451746738e-03 2.018308919116014e-01 4.842594344631882e-03 3.573800362324647e-01 7.661389949466626e-03 4.020006567213080e-02 1.992707427872386e-03 1.007088818770642e-01 3.712192403861714e-03 5.308334098858178e-03 9.358251876964283e-04 1.870000608430928e-02 1.496766207995892e-03 2.557564424239920e-02 1.878461050421345e-03 0 0 0 0 0 0 0 0 3.65651435598e-05 2.72240993986e-05 4.34357695352e-05 9.2697547692e-06 2.07673509358e-05 1.91741739182e-06 5.69891819072e-06 7.7881402008e-06
6.460 2.500000000000000e+00 6.959506961025825e-01 6.477602970501124e-03 2.335516289048514e-01 4.691156977746128e-03 4.061054705795323e-01 7.346569591763636e-03 5.083188325652992e-02 1.931625254589253e-03 1.221120967077662e-01 3.828678269158695e-03 7.717651520924409e-03 9.108934851180210e-04 2.349063437667102e-02 1.796510482866462e-03 3.355081618862751e-02 2.325413318942000e-03 0 0 0 0 0 0 0 0 0.000373506717583 0.000296231610851 0.000470439885532 0.00010865379493 0.000236047925766 2.51410453744e-05 6.8921673371e-05 9.11504037275e-05
6.488 2.640000000000000e+00 7.956584332660093e-01 8.548143546909836e-03 3.092049691481077e-01 6.629152694118698e-03 5.291934861413049e-01 1.046416446680002e-02 7.910655403147748e-02 3.067766303530034e-03 1.847507465713875e-01 5.985189118376055e-03 1.519030932161179e-02 1.378671017599463e-03 4.417331732700745e-02 2.688251018330419e-03 6.153594026779105e-02 3.330840638509941e-03 0 0 0 0 0 0 0 0 0.000573360663009 0.000523098247108 0.000815141314305 0.000226664349277 0.000475920023387 6.19571827118e-05 0.000165692030607 0.000221826239291
6.515 2.790000000000000e+00 9.090145599513907e-01 8.161139007200438e-03 4.065687316064009e-01 7.498167359746216e-03 6.823456716910443e-01 1.174784096193565e-02 1.213035879270312e-01 3.722249720620511e-03 2.733663785776094e-01 7.487986957902324e-03 2.782879213279883e-02 1.762241528856541e-03 7.688024920178287e-02 3.481625391546338e-03 1.043368584629325e-01 4.609242848580929e-03 0 0 0 0 0 0 0 0 0.000703212778609 0.000741454980599 0.00112819659696 0.000372102470969 0.000754817911391 0.000123155028001 0.000308740181117 0.000401486792068
6.550 2.980000000000000e+00 1.062227260460869e+00 1.008764034516479e-02 5.645950604909714e-01 1.140104098474727e-02 9.227487573610014e-01 1.719670654285861e-02 1.983101105579295e-01 6.706106544976706e-03 4.309725855652908e-01 1.284200147742380e-02 4.953343327544317e-02 2.879298410904733e-03 1.361371379706178e-01 6.179849098420743e-03 1.826265075954547e-01 7.853022940373922e-03 0 0 0 0 0 0 0 0 0.000733889990869 0.000917859306971 0.001364018376 0.000551420071929 0.00107462057929 0.000211753498743 0.000511083591618 0.000658871561455
6.575 3.130000000000000e+00 1.166137786784728e+00 9.067703171204727e-03 6.844624740952102e-01 1.153410497339634e-02 1.105182132559699e+00 1.707554399349608e-02 2.670160598482438e-01 7.502103136034736e-03 5.665833554235603e-01 1.434851134324531e-02 7.864667884321114e-02 3.521410710723559e-03 2.009749890900442e-01 7.882692275174881e-03 2.648361608090389e-01 1.014066026685381e-02 0 0 0 0 0 0 0 0 0.000565526074728 0.00077968478221 0.0011447765197 0.000514343214244 0.00098499989756 0.000217805459811 0.000510953974044 0.000652166073039
6.608 3.340000000000000e+00 1.311874661097912e+00 6.820665409776570e-03 8.834253883275706e-01 9.822377467265997e-03 1.396165753328098e+00 1.412114890569570e-02 4.006369313147776e-01 7.860257840450703e-03 8.200104078460201e-01 1.401197889953866e-02 1.355671758561401e-01 5.096113649968485e-03 3.361073610689842e-01 9.961840155291789e-03 4.376681754738964e-01 1.216900385676515e-02 0 0 0 0 0 0 0 0 0.000156878767912 0.000247865914571 0.000356194048098 0.000190563481778 0.00035065915902 9.51474581401e-05 0.000212127758984 0.000266235922896
6.664 3.720000000000000e+00 1.515768588380651e+00 6.428251182146946e-03 1.214079149463016e+00 1.109376443291275e-02 1.870250773121678e+00 1.572967280689819e-02 6.711262669987587e-01 9.927822002421160e-03 1.310012536250859e+00 1.759829442694901e-02 2.855920433244824e-01 6.338061609089791e-03 6.569172008514518e-01 1.303190834751348e-02 8.348257497137019e-01 1.600892448663677e-02 0 0 0 0 0 0 0 0 0.00102720642065 0.00192814838302 0.00270177310168 0.00179819000876 0.00317142372086 0.00111880846048 0.00234037509945 0.0028766653387
6.740 4.320000000000000e+00 1.823073569185741e+00 5.545804935187707e-03 1.828656934533303e+00 1.228922139270705e-02 2.723575371860455e+00 1.676067994292646e-02 1.299668115612065e+00 1.437539329747431e-02 2.395998220040605e+00 2.395637603327479e-02 7.243448206235971e-01 1.200205618974078e-02 1.547795874329583e+00 2.290716403452762e-02 1.919783026465280e+00 2.735023198220300e-02 0 0 0 0 0 0 0 0 0.000931413124259 0.0022071204367 0.00298641421954 0.00266464813793 0.0044268645494 0.0021821308824 0.00422667140042 0.00505914519472
6.800 4.840000000000000e+00 2.000660878885912e+00 6.843719748311485e-03 2.260950124039847e+00 1.721657744051686e-02 3.306508559575432e+00 2.313106386387389e-02 1.839792438600545e+00 2.267943932996758e-02 3.287952910286186e+00 3.703483767667297e-02 1.182455859433081e+00 2.082172380242388e-02 2.429418520275655e+00 3.915232839063509e-02 2.972882171638286e+00 4.649216525992191e-02 0 0 0 0 0 0 0 0 0.000573569365912 0.00153977778985 0.00204276516543 0.00214237174055 0.00344307626619 0.00203764499308 0.00378731357566 0.00446989952829
6.880 5.640000000000000e+00 2.235063549311710e+00 7.610180652927554e-03 2.926861184514599e+00 2.336698023291495e-02 4.181938404243080e+00 3.034936001871490e-02 2.843542162655818e+00 3.820378224232910e-02 4.868740261583395e+00 5.910675437089444e-02 2.240874121268607e+00 4.365542370757484e-02 4.333667729928121e+00 7.708974722539655e-02 5.196039813353028e+00 8.943859958723939e-02 0 0 0 0 0 0 0 0 0.00057500356171 0.0018059122446 0.00233825073308 0.00301760603582 0.00464470284339 0.00352841528861 0.00617859040812 0.00714711441303
6.950 6.450000000000000e+00 2.391279863439454e+00 6.434912792821155e-03 3.436834038290397e+00 2.175499233324991e-02 4.838269180037599e+00 2.783973548448046e-02 3.739459888285280e+00 3.997627405239993e-02 6.231175082285744e+00 6.013667347302478e-02 3.351952032380237e+00 5.237323232277555e-02 6.245610213140901e+00 8.870238144597781e-02 7.394675383204810e+00 1.014777676854654e-01 0 0 0 0 0 0 0 0 0.000335430040546 0.0011682512296 0.0014875379124 0.00221053895472 0.00330171065426 0.00297377113976 0.0049997155991 0.00570391698519
7.030 7.500000000000000e+00 2.539376657781297e+00 5.351645381089734e-03 3.973119260530878e+00 2.013037203391226e-02 5.516759400250294e+00 2.530876973401121e-02 4.807231371888419e+00 4.213443657972683e-02 7.806149067644310e+00 6.136871353741212e-02 4.879372816664748e+00 6.415701796878656e-02 8.767873257675848e+00 1.039180789878745e-01 1.025486889384591e+01 1.170836282122025e-01 0 0 0 0 0 0 0 0 0.000343908078703 0.00131687650912 0.00165143048971 0.00279823865158 0.00406354908569 0.00430115436525 0.00695541180415 0.00783104545409


==> anc/40x10/gnuplot.settings <==
###### Temp calculation
# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

==> anc/40x10/poll_casimir_v_T_40x10.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_40x10.tex"

load "gnuplot.settings"

set xrange [100:550]
set yrange [-0.028:1.2]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{n}^{1/R_n}$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.1f"

set mxtics 5
set mytics 5

set xtics add ("" 450, "" 500, "" 550)
set ytics add ("" 1.2)

set key at graph 0.95,0.30 maxrows 5  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$40^3 \\times 10$" at graph 0.60,0.50

plot \
"poll_v_beta.res" u (T10($1)):(($3/cc3)**(1.0/dd3)*exp((-$19-100)/(T10($1)))):(dd3*$3**(1.0/dd3 - 1)/cc3*($4*exp((-$19-100)/(T10($1)))+$27*exp((-$19-100)/(T10($1))))) t "$P_3$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta.res" u (T10($1)):(($5/cc6)**(1.0/dd6)*exp((-$19-100)/(T10($1)))):(dd6*$5**(1.0/dd6 - 1)/cc6*($6*exp((-$19-100)/(T10($1)))+$28*exp((-$19-100)/(T10($1))))) t "$P_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T10($1)):(($7/cc8)**(1.0/dd8)*exp((-$19-100)/(T10($1)))):(dd8*$7**(1.0/dd8 - 1)/cc8*($8*exp((-$19-100)/(T10($1)))+$29*exp((-$19-100)/(T10($1))))) t "$P_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta.res" u (T10($1)):(($9/cc10)**(1.0/dd10)*exp((-$19-100)/(T10($1)))):(dd10*$9**(1.0/dd10 - 1)/cc10*($10*exp((-$19-100)/(T10($1)))+$30*exp((-$19-100)/(T10($1))))) t "$P_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T10($1)):(($11/cc15)**(1.0/dd15)*exp((-$19-100)/(T10($1)))):(dd15*$11**(1.0/dd15 - 1)/cc15*($12*exp((-$19-100)/(T10($1)))+$31*exp((-$19-100)/(T10($1))))) t "$P_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T10($1)):(($13/cc15prime)**(1.0/dd15prime)*exp((-$19-100)/(T10($1)))):(dd15prime*$13**(1.0/dd15prime - 1)/cc15prime*($14*exp((-$19-100)/(T10($1)))+$32*exp((-$19-100)/(T10($1))))) t "$P_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T10($1)):(($15/cc24)**(1.0/dd24)*exp((-$19-100)/(T10($1)))):(dd24*$15**(1.0/dd24 - 1)/cc24*($16*exp((-$19-100)/(T10($1)))+$33*exp((-$19-100)/(T10($1))))) t "$P_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta.res" u (T10($1)):(($17/cc27)**(1.0/dd27)*exp((-$19-100)/(T10($1)))):(dd27*$17**(1.0/dd27 - 1)/cc27*($18*exp((-$19-100)/(T10($1)))+$34*exp((-$19-100)/(T10($1))))) t "$P_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/40x10/poll_casimir_v_T_diff_40x10_flow1.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_40x10_flow1.tex"

load "gnuplot.settings"

set xrange [100:550]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 450, "" 500, "" 550)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$40^3 \\times 10$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 550,0 as 3 front

plot \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_1.res" u (T10($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/40x10/poll_casimir_v_T_diff_40x10_flow2.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_40x10_flow2.tex"

load "gnuplot.settings"

set xrange [100:550]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 450, "" 500, "" 550)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$40^3 \\times 10$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 550,0 as 3 front

plot \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_2.res" u (T10($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/40x10/poll_casimir_v_T_diff_40x10_flow3.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_40x10_flow3.tex"

load "gnuplot.settings"

set xrange [100:550]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 450, "" 500, "" 550)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$40^3 \\times 10$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 100,0 to 550,0 as 3 front

plot \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_3.res" u (T10($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/40x10/poll_v_beta.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.285 1.780000000000000e+00 6.091144361023038e-02 2.194039083340454e-03 2.765837529787493e-03 7.403883065082880e-04 4.687001659265951e-03 1.077584961913621e-03 1.269848367179961e-03 3.026399924794126e-04 8.322692917427604e-04 4.962043743006974e-04 1.889137121700353e-04 3.549235143051301e-04 5.934563766617511e-04 3.558369766118147e-04 -2.778821529848493e-04 4.447222554165015e-04 0 0 0 0 0 0 0 0 9.18252248696e-05 4.51108430251e-06 1.4951498154e-05 1.62519819004e-06 3.4410596176e-07 1.11082805404e-06 2.77712986125e-06 1.18448639085e-06
6.341 1.980000000000000e+00 8.855913507436178e-02 1.641205982368196e-03 3.192964606933707e-03 5.581648113755149e-04 7.247326094146148e-03 9.389458635478913e-04 6.706307506197539e-04 2.709468479154198e-04 2.665256596226505e-04 3.572361656492281e-04 4.721408307690494e-04 2.109741743956283e-04 3.228092657513227e-04 2.218189286390638e-04 2.027090575807149e-04 3.457459992160405e-04 0 0 0 0 0 0 0 0 6.90370578618e-05 7.13325422371e-06 1.41972754861e-05 3.49088400754e-07 4.2607070265e-07 6.29930404936e-09 6.55730974677e-07 3.05851296715e-07
6.423 2.330000000000000e+00 1.426439833962906e-01 2.706638009483266e-03 8.356844139316238e-03 9.481629918884079e-04 1.948261534694143e-02 1.368293573499588e-03 6.699873067818521e-04 5.225325387993128e-04 1.064164678012326e-03 5.845346191851604e-04 5.482224810141980e-04 3.322157570593022e-04 5.764752204312653e-04 2.888599861985827e-04 -2.402951982327473e-04 5.899962077550921e-04 0 0 0 0 0 0 0 0 0.000111989229709 1.74559534438e-05 3.88356539586e-05 1.31676370215e-06 2.73012212326e-07 2.23838739802e-07 1.91885136735e-07 1.17666478253e-07
6.488 2.640000000000000e+00 2.135025273885413e-01 3.920584879598790e-03 2.123675648471381e-02 1.155986861332255e-03 4.586755105891884e-02 1.864325967112042e-03 1.624274909072272e-03 5.417804356812976e-04 6.093336723139462e-03 7.054167652096993e-04 6.952799767135458e-04 3.015321737360063e-04 8.989801066867371e-04 4.217130324935808e-04 2.429005162639902e-04 4.977759673875412e-04 0 0 0 0 0 0 0 0 0.000167974482541 4.01230383138e-05 7.91078082188e-05 2.78055305227e-06 1.47515725595e-05 1.27583647555e-06 1.63614655074e-06 1.74193287399e-06
6.515 2.790000000000000e+00 2.496889163598456e-01 3.564698064376552e-03 2.978614813854593e-02 1.329653283421904e-03 6.368925470755830e-02 1.692466838036442e-03 1.651823966480067e-03 5.823486837191408e-04 7.307851205526228e-03 7.124479691926597e-04 1.622336145178401e-04 3.387164842162641e-04 5.429279080446302e-04 3.925378867130192e-04 3.241024633420467e-04 5.700134721331922e-04 0 0 0 0 0 0 0 0 0.000218323150154 6.34391375541e-05 0.000118544148242 8.32118656993e-06 2.35351107838e-05 6.0045463984e-07 2.98674350037e-06 3.73726923795e-06
6.575 3.130000000000000e+00 3.681306910963937e-01 5.956115394436533e-03 6.627001929565565e-02 2.587701006303746e-03 1.259936956721330e-01 4.176111837086228e-03 7.759889796108739e-03 8.475715781110448e-04 2.175636742996050e-02 1.569589648041001e-03 8.470215594775000e-04 4.085268258690010e-04 2.774994926683386e-03 6.989907977257163e-04 3.982992427836569e-03 8.520587055907687e-04 0 0 0 0 0 0 0 0 0.000204715843394 8.75837963557e-05 0.000152600466133 1.75751919987e-05 4.52644690605e-05 2.0113789335e-06 8.75113817339e-06 1.19936073166e-05
6.608 3.340000000000000e+00 4.758326279690434e-01 6.179493028317877e-03 1.048201352574033e-01 2.699899325426562e-03 1.956833438497321e-01 4.687763751291785e-03 1.441046320721867e-02 9.827880125429212e-04 3.779521687294626e-02 1.802781309779581e-03 2.118746294869789e-03 5.742388404088105e-04 5.219395761988305e-03 6.956135686330162e-04 6.523556855636350e-03 1.097460237138035e-03 0 0 0 0 0 0 0 0 6.83810790434e-05 3.61191024033e-05 6.13125797321e-05 8.46789041867e-06 2.11663287463e-05 1.25294054979e-06 4.21420543831e-06 5.97649868635e-06
6.664 3.720000000000000e+00 6.487404950075372e-01 8.101689239203611e-03 2.019300271293084e-01 5.724013302531494e-03 3.567826983228170e-01 8.815788439973771e-03 4.076544247171236e-02 2.404007702997286e-03 1.027697191723431e-01 4.450058084064379e-03 5.521483926624941e-03 9.444060903177478e-04 1.967985055481210e-02 1.815973857606057e-03 2.907924718966505e-02 2.298662665996948e-03 0 0 0 0 0 0 0 0 0.000538923613537 0.000396554741308 0.000637901520817 0.000137883916612 0.000306334724343 3.11235071249e-05 8.70737513121e-05 0.000119471462665
6.700 3.990000000000000e+00 7.705459483800283e-01 1.056056816090562e-02 2.853624119179552e-01 8.414458624706134e-03 4.955421544185915e-01 1.321558965165665e-02 6.927152236288804e-02 3.534973411257694e-03 1.663656942211389e-01 7.475442599008588e-03 1.274267086011630e-02 1.258087194937654e-03 3.749788145444179e-02 2.987087847991571e-03 5.259473605462633e-02 4.247889063735908e-03 0 0 0 0 0 0 0 0 0.000493304418028 0.000431045968955 0.000676132410592 0.000177178395188 0.000379439713139 4.69435450163e-05 0.000126835757242 0.000171621488526
6.740 4.320000000000000e+00 9.336792052729409e-01 8.510468952070287e-03 4.279013968648164e-01 7.821214325612834e-03 7.165077292714056e-01 1.222054119503094e-02 1.288777709670748e-01 4.001658913322256e-03 2.908315298888303e-01 8.213033625471185e-03 2.807642268836453e-02 1.781114237257848e-03 8.072616903598773e-02 4.106583502528786e-03 1.093801928025063e-01 5.434351301827359e-03 0 0 0 0 0 0 0 0 0.000644204335059 0.000696070596184 0.00105938363659 0.000352559054925 0.00072088685217 0.000112134387735 0.000289719272412 0.000381083332494
6.770 4.570000000000000e+00 1.044210170735669e+00 9.654936745502052e-03 5.423037488952593e-01 1.085469351204490e-02 8.908582350655138e-01 1.669141014600306e-02 1.873343711471026e-01 6.314218098790714e-03 4.080008142617236e-01 1.250336191514869e-02 4.783429583091463e-02 2.953066765025644e-03 1.283902083620263e-01 6.353572917200448e-03 1.720610486142873e-01 8.031197089555936e-03 0 0 0 0 0 0 0 0 0.000265403955669 0.000322586072259 0.000482254616514 0.000187393256103 0.000369896560724 6.97080212146e-05 0.000171305803026 0.000222225802287
6.800 4.840000000000000e+00 1.165580314239915e+00 9.684213711681156e-03 6.841181145771158e-01 1.168987430081520e-02 1.102018599478028e+00 1.761569519352057e-02 2.694788340080070e-01 7.631474181096376e-03 5.679018812962062e-01 1.448475872306522e-02 8.069319696718474e-02 3.857622734922369e-03 2.047953766305975e-01 8.217959845897016e-03 2.691676493449530e-01 1.036886742677266e-02 0 0 0 0 0 0 0 0 0.000475520789915 0.000653231977116 0.000958463418028 0.000432934434007 0.000824150227206 0.000188776742885 0.000435282156597 0.000553455344953
6.840 5.230000000000000e+00 1.321221684861578e+00 1.080527303235838e-02 8.973078640086061e-01 1.544140968288985e-02 1.417026697664920e+00 2.242433573956206e-02 4.177360328251950e-01 1.122352415207565e-02 8.478137687822764e-01 2.071224769438621e-02 1.512567544650181e-01 6.006529016568305e-03 3.636209646209252e-01 1.261337549407315e-02 4.691184927923351e-01 1.564535915558214e-02 0 0 0 0 0 0 0 0 9.7040988422e-05 0.000154030252394 0.00022133754508 0.000119865541805 0.000220038271724 6.25525689819e-05 0.000136924854075 0.000171030737665
6.880 2.510000000000000e+00 9.596959746075858e-01 4.730297377942670e-03 4.050455795301270e-01 4.753622665427810e-03 6.927478851109413e-01 7.182727211515904e-03 1.011275770332905e-01 2.292416516558046e-03 2.398747331704219e-01 4.495991801235645e-03 1.724694877896302e-02 9.417080390937674e-04 5.137544129959491e-02 1.793608663391986e-03 7.121960712173883e-02 2.272782846932734e-03 -92.269441 -92.269441 0 0 0 0 0 0 0.000302494447414 0.000310179351873 0.000479532519059 0.000135045254709 0.000287272774578 3.4078400837e-05 9.32556333051e-05 0.000125395644961
6.950 2.870000000000000e+00 1.148437499859504e+00 7.858949123209100e-03 6.136764340938053e-01 9.947426186625597e-03 1.010871132360832e+00 1.472424902351016e-02 2.046524107480598e-01 5.748456947704801e-03 4.521394987603018e-01 1.120623369726292e-02 4.895558755185839e-02 2.411664552136352e-03 1.333047298906773e-01 5.271164895759750e-03 1.794742275114914e-01 6.761644067769516e-03 -92.269441 -92.269441 0 0 0 0 0 0 0.0010143244905 0.00130530667019 0.00194674669917 0.00074954786494 0.0014889957857 0.000267049257042 0.000653645250323 0.000847927106509
7.030 3.330000000000000e+00 1.390858482464842e+00 7.213312971632859e-03 9.463900369545074e-01 1.168242672066049e-02 1.501261611469648e+00 1.674774524948503e-02 4.126457304987327e-01 9.081212484604398e-03 8.556430973836804e-01 1.667572512728846e-02 1.290191444996484e-01 4.630455329236818e-03 3.259990434323582e-01 1.005339485310137e-02 4.269993039739567e-01 1.258225811927262e-02 -92.269441 -92.269441 0 0 0 0 0 0 0.000260826044842 0.000428069881507 0.000614665089648 0.000323595352733 0.00060150117768 0.000153326550648 0.000345823605358 0.000435936850957
7.150 4.170000000000000e+00 1.712845717637934e+00 8.144827379441003e-03 1.535660422821353e+00 1.710980081243456e-02 2.333255005065332e+00 2.370809021593879e-02 9.272992993988309e-01 1.750336238801774e-02 1.781739668167428e+00 3.051102369083894e-02 4.186576792777626e-01 1.173771295824942e-02 9.514813082677454e-01 2.448319497135209e-02 1.204524118167563e+00 3.010579058694686e-02 -92.269441 -92.269441 0 0 0 0 0 0 0.000714683952066 0.00155273424865 0.00213520225467 0.00162760010017 0.00280793310257 0.00109718574324 0.00225706968625 0.00275644926244
7.200 4.570000000000000e+00 1.848043218062186e+00 7.400384486418620e-03 1.839237721567985e+00 1.720761632557131e-02 2.748816475169473e+00 2.329550496227199e-02 1.258633952732992e+00 2.027013541564881e-02 2.349167093403568e+00 3.366726908511145e-02 6.515141656371237e-01 1.628637224854358e-02 1.427183659192330e+00 3.142578257428100e-02 1.784178617462499e+00 3.755917625301085e-02 -92.269441 -92.269441 0 0 0 0 0 0 0.000217505587814 0.000525204272015 0.000709972250527 0.000626218637008 0.00104731559643 0.000488251611876 0.00096385101767 0.0011607021775
7.280 3.300000000000000e-01 4.928769322797131e-01 4.383928518959520e-03 6.975916195254642e-02 1.805620802533747e-03 1.435043291286116e-01 2.867339004885140e-03 3.814380659971419e-03 5.675890214798494e-04 1.311551368505129e-02 8.021857485556008e-04 - - 5.585008873219249e-04 3.658872666264084e-04 5.465987034258227e-04 3.058598959444086e-04 -517.520094 -517.520094 0 0 0 0 0 0 0.000704498015713 0.000244934388546 0.000452109057612 2.32206393414e-05 6.98700640513e-05 1.66282557298e-06 1.49380280792e-06 5.01046575882e-06
7.373 3.900000000000000e-01 6.232246230467819e-01 5.327775538455283e-03 1.250814432853197e-01 2.709972015784501e-03 2.416045769562674e-01 4.365379535062890e-03 1.111091357856403e-02 6.944030280140370e-04 3.195078990053032e-02 1.394973000939409e-03 - - 1.714346020075240e-03 4.245025980294177e-04 2.337349650519510e-03 9.509875513122523e-04 -517.520094 -517.520094 0 0 0 0 0 0 0.00153581880778 0.00075187339632 0.00132146278227 0.000110767547164 0.00030640232213 5.32825235315e-06 2.60123996152e-05 4.04785961895e-05
7.500 4.900000000000000e-01 8.155995335572668e-01 2.975233059841234e-03 2.383638017095207e-01 2.119143032566793e-03 4.369240996900676e-01 3.530889976206444e-03 3.157444544336534e-02 6.739705604575088e-04 8.893679082279990e-02 1.551537286481565e-03 1.500666605289682e-03 2.445931640416550e-04 7.980555508362477e-03 4.703431731063100e-04 1.264866671254145e-02 7.057568437895036e-04 -517.520094 -517.520094 0 0 0 0 0 0 0.00156475144627 0.00112946463752 0.00186560066607 0.000267933268265 0.0006689351574 2.60933808897e-05 9.51122651525e-05 0.000140567961441
7.596 5.800000000000000e-01 9.706380656275005e-01 6.061019356576951e-03 3.658683313731085e-01 5.581939756464656e-03 6.425273637315200e-01 8.939587790812912e-03 6.873204073915842e-02 1.983003833322048e-03 1.763702441068880e-01 4.588150766954857e-03 7.086604940584579e-03 8.547663022584414e-04 2.517595444989013e-02 1.404510944622191e-03 3.656143871223470e-02 2.186515676850601e-03 -517.520094 -517.520094 0 0 0 0 0 0 0.0026121987315 0.00243550252011 0.00385752729352 0.000811222007358 0.00186561229489 0.000126092369385 0.00040238136859 0.000567625371135
7.650 6.400000000000000e-01 1.042993020020149e+00 6.139917689778045e-03 4.384582778774987e-01 6.606093501046677e-03 7.561090608614575e-01 1.045676118129704e-02 9.556678360846946e-02 2.954360546716714e-03 2.362850111187188e-01 6.245131460657458e-03 1.301962980782048e-02 1.262376712441447e-03 4.112179559491366e-02 2.238011155259904e-03 5.810061237276719e-02 3.031576637250172e-03 -517.520094 -517.520094 0 0 0 0 0 0 0.000973941770149 0.0010126995265 0.00157357399846 0.000390669194169 0.000861978992719 7.58354964205e-05 0.000223324545414 0.000307439362067
7.825 8.700000000000000e-01 1.307670914766616e+00 6.089514800619611e-03 7.643770184279557e-01 8.673308817593510e-03 1.248799588476784e+00 1.293949202011995e-02 2.546950308816787e-01 4.889738481329898e-03 5.681753195377370e-01 1.000802781752383e-02 5.316904345959846e-02 1.453275837425794e-03 1.530863370452851e-01 3.540788945664698e-03 2.090840670093195e-01 4.945964183597998e-03 -517.520094 -517.520094 0 0 0 0 0 0 0.000408737686616 0.000592325416956 0.000872470036784 0.000350494758679 0.000698470512737 0.000112120654498 0.000289280808285 0.000380226751319


==> anc/40x10/poll_v_beta_const_flow_0.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.285 0 7.215377873548105e-04 1.488843413051951e-04 2.390991229355740e-04 1.732190986009132e-04 -2.168847468277263e-04 2.274637811550680e-04 4.444394629641232e-04 1.818792219986636e-04 1.451862063050740e-04 2.237606113702921e-04 8.027291248084882e-05 1.543640257975340e-04 1.662168249164584e-04 1.605021147986209e-04 -4.975366493655424e-04 2.654704171370160e-04 0 0 0 0 0 0 0 0 1.89410119533e-16 4.26010138624e-16 2.73706838444e-16 1.23165366794e-16 7.39967982721e-17 4.88162028162e-17 4.58400678527e-16 4.57641737006e-16
6.341 0 7.653701863669024e-04 1.091181980879409e-04 1.531302982332037e-04 1.310779181109735e-04 -3.395585781957779e-06 2.126947175383421e-04 1.774904158369961e-04 1.185043949957031e-04 1.546756831279484e-04 1.243166629031254e-04 1.341010743153775e-04 1.358558759720258e-04 7.706475634820362e-05 1.132984896176259e-04 2.013613805724620e-04 1.684004496951976e-04 0 0 0 0 0 0 0 0 9.75781955237e-17 2.03694483156e-16 2.22134390417e-18 3.87602276664e-18 5.16080234103e-17 3.77492091405e-16 3.61852475067e-18 4.6200565075e-16
6.423 0 1.409774740859220e-03 1.714545084330503e-04 3.380211917643520e-04 1.517211372990439e-04 -7.811732833563084e-04 2.339439971868203e-04 3.206433487182429e-04 1.765357261521430e-04 2.163933273883384e-04 1.828378289845646e-04 3.629080682077175e-05 1.191483186932458e-04 2.053157255446351e-04 1.593604335573473e-04 2.646036958432392e-04 2.317019482228110e-04 0 0 0 0 0 0 0 0 7.79975042886e-16 3.51986235297e-16 3.08347097855e-16 2.42861286637e-16 3.38379498033e-16 2.82502428568e-17 3.6488824115e-16 2.3917499925e-16
6.488 0 2.000457246546596e-03 1.276758636596604e-04 6.951858881607837e-05 1.260287378253832e-04 9.507658542099683e-05 1.680720718343568e-04 1.647806103826695e-04 1.177503341047146e-04 9.808982377826366e-05 1.357178765083060e-04 1.140556224223097e-04 1.217867909418064e-04 2.582482329653789e-04 1.249141293215527e-04 1.320037221028487e-04 2.007974966103792e-04 0 0 0 0 0 0 0 0 3.40396114074e-15 2.16298333411e-17 3.17129135452e-18 3.30519032282e-16 3.63343253054e-17 3.0970235057e-16 3.78928659284e-16 1.5130041317e-16
6.515 0 2.270603446201276e-03 1.477600543468081e-04 2.315642739892567e-04 1.162430835143808e-04 5.349514838378942e-05 1.586677210763073e-04 9.014295877597805e-05 1.160192668013589e-04 1.127025877730190e-04 1.196999753210141e-04 1.426277972745772e-04 1.061946459829645e-04 1.302009073317492e-04 1.373738818877675e-04 -3.058946161455621e-04 1.383053871828528e-04 0 0 0 0 0 0 0 0 1.27588911658e-15 2.5671196939e-16 1.05777474453e-17 2.19550939928e-17 1.90006430728e-17 4.22784637161e-16 2.5080306755e-16 4.37909257467e-16
6.575 0 3.171292420587541e-03 1.546294654118126e-04 1.606949296748282e-04 1.553444919120590e-04 -3.256149834994272e-05 1.885808106788090e-04 1.431550204665697e-04 1.167630682373831e-04 1.305604066713186e-04 1.380737988483340e-04 9.083095402278819e-05 1.216327860178590e-04 2.029958157431944e-04 1.372849100130225e-04 1.863299383718298e-04 1.643970847037942e-04 0 0 0 0 0 0 0 0 2.4589705272e-15 1.7179183423e-16 4.27243418595e-17 4.30319842259e-16 3.18592808385e-16 1.18178036801e-17 1.94397449527e-16 1.70192636026e-16
6.608 0 4.406617249515079e-03 1.346806767270626e-04 1.364706535776892e-04 1.406329702052584e-04 -3.753676865665277e-05 1.595091450822806e-04 1.161590828694534e-04 1.203852249749989e-04 1.820882483955938e-04 1.015251053065476e-04 1.728016215777941e-04 1.185037931180679e-04 1.028104726874050e-04 1.227461055354412e-04 -1.629141361152979e-04 1.890014551186063e-04 0 0 0 0 0 0 0 0 4.92054313961e-15 3.10786552743e-16 4.72305571389e-17 4.53399796006e-16 4.06223448976e-16 2.05889992555e-16 4.05003721532e-16 2.97911651945e-16
6.664 0 6.057803501133925e-03 1.630086368391469e-04 8.337921936469996e-05 1.270818901549877e-04 -1.519909313349119e-04 1.884678961752849e-04 1.565605512484113e-04 1.239443822944481e-04 2.605008245392037e-04 1.304685340603380e-04 1.721574354869445e-04 1.151357970974578e-04 1.433077932845496e-04 1.376168572229155e-04 -1.272703939205140e-04 1.515840962852331e-04 0 0 0 0 0 0 0 0 3.9248118644e-15 4.06575814682e-20 8.80914265144e-17 4.11292094132e-16 2.0372158821e-16 5.54840461769e-17 4.5037758245e-16 4.85993623817e-16
6.700 0 7.458460604660199e-03 2.154690912197204e-04 1.650374205667205e-04 1.271637374141554e-04 -3.983468449831472e-04 1.722182216034836e-04 1.728497721795161e-04 1.382154715376325e-04 1.443363742530542e-04 1.264396330381876e-04 2.248216598196170e-04 1.256029559011082e-04 1.470948730118594e-04 1.271036321772048e-04 -6.275196712684798e-05 1.899394656129421e-04 0 0 0 0 0 0 0 0 1.98625837999e-16 2.79480215012e-16 1.47180444915e-16 4.83906534635e-16 5.42101086243e-17 3.83021522485e-16 1.40593916717e-16 4.79759461325e-17
6.740 0 9.265129575620718e-03 1.175486573818757e-04 5.552297663272593e-05 1.211497152419218e-04 -3.309110614796626e-04 2.067049534794248e-04 1.531074503114137e-04 1.443403301732444e-04 1.905488254256758e-04 1.111760693017423e-04 1.132112234747612e-04 1.253663108804384e-04 2.366575268193539e-04 1.318319370622309e-04 1.939131142884157e-04 1.765309734850031e-04 0 0 0 0 0 0 0 0 7.18175519054e-16 2.59327607131e-17 3.37403716077e-16 4.13704443966e-16 3.24203554627e-16 2.38809081017e-16 3.53910694154e-16 4.15710217985e-16
6.770 0 1.075467889732813e-02 1.969791823840626e-04 5.430656580048518e-05 1.062373508290404e-04 1.341347999893684e-04 2.217087452417045e-04 2.496778034274309e-04 1.303411430878235e-04 1.680015898264559e-04 1.433329437210304e-04 2.717192263510084e-04 1.086065683967287e-04 1.777981451964139e-04 1.258161161477587e-04 -3.591445025847245e-05 1.598716827042755e-04 0 0 0 0 0 0 0 0 2.81302758864e-14 1.48196884452e-17 3.68384793156e-16 4.30861943346e-16 4.5590701353e-16 8.40256683676e-18 4.13894179346e-16 2.75522877083e-17
6.800 0 1.219605680274334e-02 1.539935749315918e-04 1.407182497457530e-04 1.089502550207709e-04 -2.604135257106181e-04 1.825792560719936e-04 3.049577463974224e-05 1.030323457779810e-04 2.102048780492494e-04 1.278930456958540e-04 1.477862795941497e-04 1.204742007785548e-04 9.163305692086404e-05 1.207897374158860e-04 3.980951207781859e-04 1.714135734784257e-04 0 0 0 0 0 0 0 0 4.33403313238e-14 2.46981254892e-16 3.81910215258e-16 4.22398390137e-17 2.49393604726e-16 1.49701214966e-16 3.59548545451e-17 1.85886462473e-16
6.840 0 1.439822201229591e-02 1.680652884647163e-04 2.324075039159538e-05 8.782851119455396e-05 -4.136768172814544e-04 1.738219542652518e-04 2.379045391766063e-04 1.200656127470073e-04 1.341282838041929e-04 1.172428537140264e-04 1.211609027799419e-04 1.547984651180570e-04 2.346224898456628e-04 1.251589916474586e-04 -9.796007763620640e-05 1.857391966584892e-04 0 0 0 0 0 0 0 0 4.09047795635e-15 4.62141176022e-18 4.54389130489e-16 3.93700913884e-16 1.92879566485e-16 5.80996839181e-17 3.37213980697e-16 6.39679281766e-18
6.880 0 1.682157042299363e-02 1.267572401434063e-04 5.055157027419857e-05 8.957396668188297e-05 3.416256245572444e-04 1.172586824836137e-04 1.519097046799989e-04 9.555763113061788e-05 8.473925207609615e-05 8.298555631172490e-05 1.380018710387739e-04 8.109041330573021e-05 2.177153493871126e-04 9.665774776217476e-05 -1.525064096757831e-04 1.198652083623096e-04 0 0 0 0 0 0 0 0 6.36990460379e-15 1.42979161497e-18 2.44379169678e-16 1.08420217249e-18 3.84891771232e-18 2.26110363072e-16 1.12621500667e-16 2.16894644606e-16
6.950 0 2.099685204098306e-02 2.067807499652464e-04 4.314176766525941e-04 1.322909808156005e-04 1.306032879896591e-04 1.424747198107782e-04 6.847126979210314e-05 1.051001332932605e-04 1.629534313623409e-04 1.342525392432210e-04 3.160683308624120e-04 1.363603038840035e-04 1.734465647464851e-04 1.389907918291266e-04 1.217214880652178e-04 1.930553258303407e-04 0 0 0 0 0 0 0 0 1.69378400194e-14 4.0587108327e-16 3.40900268084e-16 3.14418630021e-18 3.40900268084e-16 4.11996825544e-16 4.85099157024e-16 2.17789111398e-16
7.030 0 2.661003559691035e-02 1.921882988890177e-04 2.494797188191154e-04 1.482135481611753e-04 3.293687704816187e-04 1.842251836416706e-04 9.006126929527871e-05 1.145559696501710e-04 5.256820706606205e-05 1.074869773870519e-04 1.246867279713530e-04 1.193741447522293e-04 2.055103895244717e-04 1.096413498127267e-04 -1.184435744857370e-04 1.564830945652447e-04 0 0 0 0 0 0 0 0 1.03528297046e-14 1.15359111152e-16 3.81313904063e-16 2.12910201622e-17 3.7947076037e-17 3.53016227361e-16 4.71709260194e-16 2.63000341991e-16
7.150 0 3.546023408698636e-02 2.512429499991833e-04 8.542724096733165e-05 1.178741785022396e-04 4.016523299039385e-04 1.574000870851794e-04 2.527547598929361e-04 1.299747825911696e-04 1.045030945017837e-04 1.248560237528774e-04 1.149249739694542e-04 1.235013200587980e-04 2.569081817322248e-04 1.166423443100555e-04 3.949501130755160e-05 1.666165016061701e-04 0 0 0 0 0 0 0 0 1.36349265212e-14 3.16587034366e-17 6.15284732886e-17 6.38595079594e-17 2.16298333411e-16 4.54199395108e-16 2.24809320465e-16 4.83960744743e-17
7.200 0 4.004817469854139e-02 2.771975428902011e-04 2.295722618240325e-04 1.617462193154737e-04 7.732148175169373e-04 1.994333144353557e-04 7.408407804765486e-05 1.296293504567879e-04 2.026695757620571e-04 1.471790886103560e-04 1.619874237188949e-04 1.347474820482144e-04 1.204275238899692e-04 1.449683627667489e-04 1.718569754666706e-04 2.157688271378399e-04 0 0 0 0 0 0 0 0 4.13905021368e-14 3.24989601203e-17 6.26668855697e-17 4.51299154297e-17 5.71103494357e-17 1.05113400622e-16 3.08048942257e-17 3.29407725055e-16
7.280 0 4.535744151037709e-02 5.381881630779704e-04 6.023505640902933e-04 1.350189231477408e-04 2.703130452388152e-04 3.636610294169334e-04 1.603134802490574e-04 2.486922609521847e-04 1.617475253259478e-04 1.916000896416895e-04 4.923543201382611e-04 3.541074267492471e-04 3.062087475901824e-04 2.280014143499663e-04 -3.850463857147550e-04 5.000838761100905e-04 0 0 0 0 0 0 0 0 2.29052887768e-14 2.93385107875e-16 1.848022603e-16 5.74085050331e-17 5.22043346052e-17 2.61184303352e-16 1.82417015521e-16 2.44975480873e-16
7.373 0 5.441427993191470e-02 5.409370793486264e-04 3.507036132404026e-04 3.126539638090709e-04 9.720335683422914e-04 2.805102490553714e-04 7.227881888083788e-04 1.660625878614199e-04 4.637408961983324e-04 2.872990050963563e-04 4.241897136946113e-04 2.527911799477451e-04 1.962856852046886e-04 1.356343203653799e-04 7.029527917277583e-04 3.294389828968793e-04 0 0 0 0 0 0 0 0 1.47035161824e-14 4.02564266644e-16 2.91433543964e-16 3.78820239066e-16 3.32416386084e-16 3.88740688945e-16 3.11409968992e-16 2.41668664247e-16
7.500 0 6.758032089854756e-02 2.604336449155610e-04 3.399538909725593e-04 1.310796379336301e-04 1.610369352427524e-03 1.930336611110382e-04 2.556433208328903e-04 1.398910183090086e-04 1.065962772674407e-04 1.293718798052754e-04 2.611129059474966e-04 1.455237457869680e-04 2.119478597455698e-04 1.521764382281553e-04 1.244937208486541e-04 1.932845595201297e-04 0 0 0 0 0 0 0 0 4.75591788174e-14 4.40728183115e-16 2.47610092152e-15 1.09667049747e-16 4.40701078061e-16 4.96564594998e-16 4.30184316988e-16 3.45887598077e-16
7.596 0 7.773878710539354e-02 7.017218263496994e-04 8.725132637422370e-04 2.313057106461606e-04 2.095125248027950e-03 3.678730631654729e-04 3.498109043433916e-04 1.360319587347716e-04 1.796135952599213e-04 2.276274916120255e-04 2.504689327340972e-04 1.553026553494883e-04 2.805096313861787e-04 2.387505611034248e-04 3.836904592051106e-04 3.688796987484675e-04 0 0 0 0 0 0 0 0 6.45317133063e-15 2.37006594905e-16 2.05000946774e-15 3.91613824702e-16 7.86859726681e-17 9.71987247633e-17 1.78730728134e-16 1.10588621594e-16
7.650 0 8.265677395267229e-02 5.050750167419502e-04 6.449150558262434e-04 3.647234517224081e-04 2.854188287059123e-03 2.992123723401709e-04 3.472497579617232e-04 2.507778995123144e-04 3.900793551769317e-04 3.446738063797142e-04 2.418990354617998e-04 1.848776736988003e-04 5.875625137020786e-04 3.495037275630311e-04 2.396155403002208e-04 3.407475035797825e-04 0 0 0 0 0 0 0 0 2.77139422522e-14 2.43403387723e-16 8.76902717106e-16 2.76796814636e-16 6.83047368666e-17 2.00197931149e-16 7.86046575052e-17 2.20824877481e-16
7.825 0 1.004211452284631e-01 5.240901659947624e-04 1.230735651723250e-03 3.593769772384331e-04 3.834918073555580e-03 4.163827576704931e-04 2.453434885427437e-04 1.840091169650885e-04 2.036767837811630e-04 2.067341299831146e-04 1.616883807780277e-04 1.397929739974591e-04 3.459187546087347e-04 2.117287420659669e-04 7.881306772945798e-06 3.511497478597136e-04 0 0 0 0 0 0 0 0 4.63101779147e-13 3.25000443224e-15 4.42007541679e-15 2.56305393576e-16 1.63009796633e-16 2.7701365507e-17 2.65304271607e-16 4.20297748428e-18


==> anc/40x10/poll_v_beta_const_flow_1.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.285 2.000000000000000e-01 6.300051915874970e-03 4.972090685413930e-04 1.998453835257458e-04 2.245692424181090e-04 -1.558091346408769e-04 3.096260863239372e-04 1.600823183494264e-04 2.268789714791232e-04 4.294986671565691e-04 1.825416891870210e-04 9.021000044781208e-05 1.689422112496942e-04 3.273555078800568e-04 1.769707562787233e-04 -3.502129238665780e-04 2.063326487381344e-04 0 0 0 0 0 0 0 0 0.000110055113025 3.09858730625e-06 2.21137773212e-06 7.65128643443e-06 4.34194814557e-06 3.78868538211e-06 1.10906250894e-06 1.46533792578e-07
6.341 2.200000000000000e-01 9.932264065132524e-03 2.942082147416813e-04 1.209110663188078e-04 1.411868210712792e-04 1.993815088276254e-05 1.961749571904591e-04 1.540322269803172e-04 1.121674144050421e-04 8.311167722998864e-05 1.266097220685980e-04 5.720518074740801e-05 1.100686887876117e-04 4.330224460141189e-05 1.033672280368395e-04 8.088530943860374e-05 1.724527171384157e-04 0 0 0 0 0 0 0 0 1.39779441125e-05 3.11790439808e-07 3.09682242463e-07 1.96204706683e-07 2.94572251411e-07 4.37985454208e-07 1.10546813912e-07 1.20372350804e-07
6.423 2.600000000000000e-01 1.901778931697792e-02 5.154212480265129e-04 2.478817745820261e-04 1.682221844432762e-04 5.975561365476269e-05 2.252915106191654e-04 2.736262920711463e-04 1.877234407072589e-04 9.201361279185033e-05 1.632003815785608e-04 8.208847064040062e-05 1.676676327250594e-04 2.986844441276052e-04 1.518658400030078e-04 9.686080447757024e-05 1.972392691668756e-04 0 0 0 0 0 0 0 0 0.000126004966222 4.11255873797e-06 3.48894849134e-06 2.65577508515e-06 2.28195285655e-06 6.13821850301e-07 1.73369111961e-06 4.66740323043e-06
6.488 2.900000000000000e-01 3.222550136994441e-02 6.573063617588728e-04 3.109609396660395e-04 1.662728903237245e-04 5.668719206471322e-04 2.581369380710080e-04 1.531941880600816e-04 1.174175533075296e-04 2.089791001601926e-04 1.229166043761125e-04 1.273181644051605e-04 1.247833520463520e-04 1.701771810535135e-04 1.249378819676601e-04 -1.007608705800437e-04 1.601959815497011e-04 0 0 0 0 0 0 0 0 0.000467902408244 3.91085075904e-06 1.80647008511e-05 2.97006043392e-06 3.64828570381e-06 3.74990697384e-06 2.06554130851e-06 4.50213960096e-06
6.515 3.100000000000000e-01 3.953590986036819e-02 6.710806442900211e-04 4.118060521025186e-04 1.858057914941463e-04 5.697156808940452e-04 2.672167463055239e-04 7.827522852619134e-05 1.296871665106161e-04 2.296470353041521e-04 1.585657915189505e-04 1.622746687329439e-04 1.115020440927278e-04 3.222182562482096e-04 1.309154792691627e-04 2.713601195790642e-04 2.186025572998384e-04 0 0 0 0 0 0 0 0 5.64657013318e-05 9.05689963481e-07 3.43599979895e-06 3.08391679209e-07 5.19616309848e-07 6.71934416944e-07 2.3262320879e-07 7.02358337936e-07
6.575 3.500000000000000e-01 6.470487351542560e-02 1.095044789146380e-03 1.255208746297241e-03 1.866099315777748e-04 2.787781564700249e-03 3.076947997884506e-04 1.755441405191316e-04 1.103780964888784e-04 3.204260994897942e-04 1.503181530306833e-04 9.531331839866725e-05 1.151451756384097e-04 8.180435660705072e-05 1.354044358888220e-04 2.350893171967992e-04 1.854074985157767e-04 0 0 0 0 0 0 0 0 0.000371846203174 1.42980881128e-05 3.56772445598e-05 8.69493584868e-07 1.49416427279e-06 2.25356531343e-06 1.01593087465e-06 4.1815803852e-06
6.608 3.700000000000000e-01 8.673059613743810e-02 1.132023536093431e-03 1.842141668528116e-03 2.286533112055759e-04 4.281157212612933e-03 4.116173429453643e-04 1.897972977006436e-04 1.389088406100382e-04 3.019343118379325e-04 1.495516899999093e-04 1.062049245013211e-04 1.219747924594753e-04 1.391360612253897e-04 9.880769553065121e-05 -2.546815138739731e-04 2.352039091431744e-04 0 0 0 0 0 0 0 0 0.000282586144138 1.21933952081e-05 3.21882858329e-05 7.49951103644e-07 1.18787613393e-06 1.46129159132e-06 8.6716032939e-07 8.39389311027e-07
6.664 4.100000000000000e-01 1.272492813717009e-01 1.765664076561804e-03 3.547906366304673e-03 2.541986794707579e-04 1.001687660071944e-02 5.069395549058562e-04 1.229491714065194e-04 1.348461677602038e-04 1.797214809218130e-04 1.426854790345511e-04 7.092293882202031e-05 1.171198530902069e-04 3.240756645152477e-04 1.255567120635463e-04 4.425946983813428e-05 1.806991169316010e-04 0 0 0 0 0 0 0 0 0.0011436500667 8.30279987847e-05 0.000194981699899 9.85656714519e-07 4.41373170481e-06 3.41334651258e-06 9.81198950248e-07 5.95291816643e-06
6.700 4.400000000000000e-01 1.602233100566497e-01 2.261949620093760e-03 6.585428368232872e-03 3.399229314123974e-04 1.547846565940159e-02 7.062999469110966e-04 1.994886465769119e-04 1.195737681467552e-04 3.521444044294641e-04 2.269575723178098e-04 1.153076592378996e-04 1.387575559222319e-04 2.499318641185038e-04 1.161539219002096e-04 2.635102858198299e-04 2.222951475900977e-04 0 0 0 0 0 0 0 0 0.00125039235765 0.000124886659223 0.000273174923702 1.22544548091e-06 1.23189017425e-05 5.915768341e-07 3.9238791095e-06 1.22103117717e-06
6.740 4.800000000000000e-01 2.054517732678285e-01 2.002963886591809e-03 1.057431120183132e-02 3.943922839398397e-04 2.550343581709226e-02 8.337051250551225e-04 2.578784708828529e-04 1.700887042921009e-04 1.077776875744556e-03 2.476150947785085e-04 1.166861289599220e-04 1.423323003923524e-04 4.761573573593165e-04 1.345407510276671e-04 2.855920148224793e-04 2.073849922875662e-04 0 0 0 0 0 0 0 0 0.000201470767171 2.64335080687e-05 5.60553083077e-05 5.50512320147e-07 3.54330268544e-06 1.55297808078e-07 2.15927439684e-07 9.69832098521e-07
6.770 5.100000000000000e-01 2.416597089667712e-01 2.493763783968884e-03 1.591482282257278e-02 5.141598675951998e-04 3.538219826978128e-02 1.135480281030648e-03 2.239635989508592e-04 2.197632048637384e-04 1.619465366031815e-03 3.426231885877420e-04 2.440351000298104e-04 1.731480523907928e-04 3.446937268196702e-04 1.967351554095332e-04 5.097848439134242e-04 2.424015079446511e-04 0 0 0 0 0 0 0 0 0.000777535673229 0.000125958057627 0.000256959649319 5.69176714814e-06 1.94263989182e-05 1.92081192281e-06 2.73364854433e-06 2.71232309858e-06
6.800 5.400000000000000e-01 2.800254006966809e-01 2.471670037678926e-03 2.142028311224608e-02 5.893451855959794e-04 4.833767654323731e-02 1.066796713966341e-03 8.020509798403293e-04 2.054166008164715e-04 2.396008351888570e-03 3.020307394182644e-04 6.907233532233601e-05 1.219567847047729e-04 1.841981918212604e-04 1.494862461134862e-04 3.167567483580254e-04 2.656461400049835e-04 0 0 0 0 0 0 0 0 0.000756783052319 0.000144062732954 0.000291327210363 8.03861737867e-06 2.88361396114e-05 1.42287474216e-06 1.95334721274e-06 3.18704692597e-06
6.840 5.800000000000000e-01 3.346684626375541e-01 2.811792895163171e-03 3.170875118186077e-02 7.549264416632414e-04 6.891419142146553e-02 1.439881426544138e-03 1.139700240284862e-03 2.319227575180852e-04 4.818776185783748e-03 4.400715259714384e-04 1.733657033368643e-04 1.533261511176324e-04 4.566095799426908e-04 2.147666777528200e-04 3.396529151710375e-04 3.554786515278099e-04 0 0 0 0 0 0 0 0 0.000455506158554 0.000107328714761 0.000209564366466 7.84383779486e-06 2.45290415337e-05 5.20383710864e-07 1.34117637669e-06 2.58418638404e-06
6.880 6.300000000000000e-01 4.004786885490155e-01 2.059867377951664e-03 4.740070856056226e-02 6.871623047924109e-04 1.002243435974180e-01 1.185025993836324e-03 2.098183084778315e-03 2.028547894637426e-04 8.321529702963930e-03 3.130716922588855e-04 2.486966648944457e-04 1.478408694980382e-04 2.489064139550181e-04 1.703436184451049e-04 2.308786613243787e-04 2.224579601255110e-04 0 0 0 0 0 0 0 0 0.00131127983798 0.000387721616038 0.000733733456582 3.30548824517e-05 0.000107833444806 1.63864603554e-07 5.72513958298e-06 1.04786492856e-05
6.950 7.200000000000000e-01 5.088481258151717e-01 3.834022347547971e-03 8.450404838398734e-02 1.579435500546610e-03 1.681293152910618e-01 2.690336132821999e-03 6.288006401992798e-03 4.779897899483821e-04 2.076181808144729e-02 7.553800019750293e-04 5.429129854891286e-05 1.562527204823470e-04 1.102010392742620e-03 3.172916366128725e-04 2.254033993493921e-03 4.486293895344223e-04 0 0 0 0 0 0 0 0 0.00175152966383 0.000718111388613 0.00129063398694 9.66465978772e-05 0.000276032694953 1.13543541771e-06 2.49468031374e-05 4.50739488761e-05
7.030 8.300000000000000e-01 6.508876674382990e-01 3.802701888088071e-03 1.481128282529650e-01 2.148554515286455e-03 2.804678339263372e-01 3.644630426663144e-03 1.602197134431135e-02 6.017206468122447e-04 4.657474827024759e-02 1.251523473793595e-03 7.579533927440816e-04 3.258073018699468e-04 4.100252388396623e-03 4.384373104569369e-04 6.176462186283860e-03 6.148512571024259e-04 0 0 0 0 0 0 0 0 0.0013785898563 0.000765411317965 0.00131400917334 0.000141668717211 0.000374089437148 1.05265564381e-05 4.52834985066e-05 6.80976736239e-05
7.150 1.040000000000000e+00 8.734608356972452e-01 4.831302125815522e-03 2.947661738100293e-01 4.005297984346040e-03 5.252049484303997e-01 6.557640747429283e-03 5.196598373011481e-02 1.361387889367611e-03 1.335994062528776e-01 3.222730725664750e-03 6.250651940057750e-03 5.179217076490014e-04 1.931690820184893e-02 1.072667584061912e-03 2.749672265467407e-02 1.552658053277778e-03 0 0 0 0 0 0 0 0 0.000687601645245 0.000571510039029 0.0009185785124 0.000175061944015 0.000407051779878 2.75273931778e-05 8.69574827489e-05 0.000122023884074
7.200 1.140000000000000e+00 9.792596712550374e-01 4.952688857010117e-03 3.879461427589243e-01 4.881567905896520e-03 6.742123470248793e-01 7.457511131421628e-03 8.093056120397177e-02 2.113677382667472e-03 2.030123244423028e-01 4.226101642875519e-03 9.653103264739013e-03 7.147900522431834e-04 3.335448624555047e-02 1.635897075856783e-03 4.824307277128808e-02 2.090458894770652e-03 0 0 0 0 0 0 0 0 0.000972550097037 0.000948625287924 0.00148743882788 0.000351071013372 0.000782181443303 6.5162531469e-05 0.00019811026495 0.000275931144488
7.280 1.320000000000000e+00 1.121651079072442e+00 9.680164094671441e-03 5.344676439205591e-01 1.105364367390158e-02 9.008432188967740e-01 1.665604595330108e-02 1.393538455558769e-01 5.852092246715733e-03 3.286090012780922e-01 1.093527991448932e-02 2.147791269698802e-02 2.264240755236623e-03 6.654397487567335e-02 4.355112186477418e-03 9.332429069559732e-02 5.136905123577685e-03 0 0 0 0 0 0 0 0 0.00101726389244 0.00119227050456 0.00181670853877 0.000548682981877 0.00116361509409 0.000130191366488 0.000366468586473 0.000497518262497
7.373 1.570000000000000e+00 1.313731405711219e+00 1.009452823288324e-02 7.935146331282334e-01 1.442028209897763e-02 1.285893289226323e+00 2.126988915053103e-02 2.846846018704559e-01 9.161687274036542e-03 6.201282024913459e-01 1.787432793732667e-02 6.765764424081301e-02 3.963310999652396e-03 1.842932285242960e-01 9.011962890572224e-03 2.482109683828875e-01 1.166163157503391e-02 0 0 0 0 0 0 0 0 0.00160131494878 0.00239038967577 0.00349837293368 0.00152525313254 0.00297490251765 0.000554802969287 0.0013714829387 0.00178013986911
7.500 1.970000000000000e+00 1.568955195093331e+00 5.159984357134309e-03 1.211468724324158e+00 9.462983883818412e-03 1.889433333812025e+00 1.343861419468073e-02 5.862495923479993e-01 8.227718314192714e-03 1.192723634819866e+00 1.498667432759292e-02 1.952823330100495e-01 4.712585981168356e-03 4.870636695592498e-01 1.026731269247655e-02 6.355435824569226e-01 1.287893310110743e-02 0 0 0 0 0 0 0 0 0.00111894435667 0.00213887136584 0.00300733726797 0.001843429419 0.00334485954013 0.000946752361951 0.00211831041675 0.00265864313808
7.596 2.330000000000000e+00 1.759480619501313e+00 9.847509541725634e-03 1.601651588518509e+00 2.181294352089804e-02 2.431540901798251e+00 3.014121183164041e-02 9.573313402983039e-01 2.289649423757381e-02 1.848643790345706e+00 4.013043214887309e-02 4.140350805479853e-01 1.588087073632686e-02 9.543964097866846e-01 3.273763393675157e-02 1.213539057520967e+00 4.030697360486291e-02 0 0 0 0 0 0 0 0 0.000476916671313 0.00107176011851 0.00146807448825 0.0011336842983 0.00195605640571 0.000747308989985 0.00154980546568 0.00189669322097
7.650 2.560000000000000e+00 1.828421600309490e+00 1.040598903932626e-02 1.764067861496483e+00 2.462868708119451e-02 2.652261165770843e+00 3.369179067978984e-02 1.137852905326763e+00 2.786220216288421e-02 2.156887642967985e+00 4.795290133867296e-02 5.382256676679008e-01 1.993557959301831e-02 1.210381958942112e+00 4.121188876803705e-02 1.525933222951750e+00 5.061912264514050e-02 0 0 0 0 0 0 0 0 0.00114706504949 0.00273021709648 0.00370486913084 0.00311834234676 0.00528298099798 0.0022468933249 0.00455311639211 0.00552921986175
7.825 3.480000000000000e+00 2.100397190462870e+00 8.367041318713544e-03 2.476782129434830e+00 2.374274260385400e-02 3.604207771277432e+00 3.126151694599711e-02 2.063985538481689e+00 3.426718629026081e-02 3.676606732699408e+00 5.460283852340491e-02 1.323432778645022e+00 3.298233730623976e-02 2.726294256152886e+00 6.082918071096808e-02 3.337471669075316e+00 7.156946132529067e-02 0 0 0 0 0 0 0 0 0.00043492957287 0.00126854144483 0.00166480525743 0.00187617449169 0.00298272556941 0.00183964180502 0.00340257634289 0.00400696672532


==> anc/40x10/poll_v_beta_const_flow_2.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.285 7.900000000000000e-01 3.088995193116242e-02 1.424578821024046e-03 9.791867249372701e-04 3.708498875502849e-04 1.069530813324987e-03 7.445011769118254e-04 3.181414851579816e-04 3.075946504329089e-04 4.101960892587378e-04 3.102702549155654e-04 1.695708519109613e-04 1.964858943446136e-04 6.234386415539712e-04 1.919316637136822e-04 1.316410437647018e-04 2.773618833044898e-04 0 0 0 0 0 0 0 0 1.77595069376e-05 1.21976219073e-06 1.14913702501e-06 3.62964101841e-09 3.76182214262e-07 1.14130237961e-07 4.74306930971e-07 4.16179934702e-07
6.341 8.800000000000000e-01 4.599824069613164e-02 9.453063949783449e-04 4.543814788957405e-04 2.600265613834049e-04 2.338465162713578e-03 4.838579037238906e-04 3.728121304205901e-04 1.992621418164787e-04 4.061430428423050e-04 2.315959741993382e-04 1.201901723960999e-04 1.264656088298210e-04 1.579407957655497e-04 1.526313340223148e-04 -3.441563240668403e-04 2.441629880333211e-04 0 0 0 0 0 0 0 0 4.41427613316e-05 1.28858820774e-06 2.43912777358e-06 8.9113078659e-07 4.05873221305e-07 8.491486969e-07 4.4147902755e-07 3.1730536816e-07
6.423 1.030000000000000e+00 7.686396651357282e-02 1.523863670231449e-03 1.579290028140080e-03 5.161454038051172e-04 4.099057245153220e-03 6.694119963423841e-04 3.288732043279249e-04 2.559949421482561e-04 6.887780787368464e-04 2.742476400292766e-04 3.173613856188979e-04 2.641013053404641e-04 3.712412137549057e-04 1.981766819128081e-04 -2.598984423148557e-04 3.221788216701696e-04 0 0 0 0 0 0 0 0 0.000271903452373 1.13721440001e-05 3.49612947832e-05 1.66761680108e-06 5.44515781585e-06 1.6642639989e-06 2.99357510906e-07 1.20758039614e-06
6.488 1.170000000000000e+00 1.186721206121094e-01 2.227555925458057e-03 5.398752563007658e-03 4.936086399053223e-04 1.280144174005954e-02 7.273329256245537e-04 6.981199062940498e-04 2.943180417611363e-04 1.223148763993518e-03 2.775380292262188e-04 2.618875887876861e-04 1.691960436350447e-04 2.902518180336677e-04 2.417184485097935e-04 -9.412673457292176e-05 3.761567176991906e-04 0 0 0 0 0 0 0 0 0.000370648449109 3.79406419777e-05 8.63608890595e-05 2.53137054205e-06 9.34516414352e-06 5.89681033139e-08 1.22420000667e-06 1.21555473128e-06
6.515 1.240000000000000e+00 1.401071862607494e-01 2.030548869132543e-03 7.153718094682131e-03 6.620770928394583e-04 1.810518299596525e-02 8.596076230812002e-04 1.579508214178127e-04 3.114948347450633e-04 8.456631007513138e-04 3.737786447812557e-04 2.386327367278080e-04 1.909089235204156e-04 3.710795770607447e-04 2.218287529442868e-04 -9.586517873815345e-05 2.938389073806508e-04 0 0 0 0 0 0 0 0 0.000139469840251 1.75548701679e-05 4.05435410348e-05 3.03132798127e-08 4.03019344469e-06 6.10490094808e-07 5.00945646745e-07 1.60728432647e-07
6.575 1.390000000000000e+00 2.111040470866301e-01 3.344388111445593e-03 1.716612355549929e-02 9.284848050501610e-04 3.714401120092859e-02 1.542796885767436e-03 8.897616641213531e-04 2.825043375130670e-04 2.202213828412537e-03 5.049028065934308e-04 4.509086857921982e-05 1.632693906080453e-04 7.218806471234119e-04 2.824100140851553e-04 5.059071924502463e-04 3.705273467409076e-04 0 0 0 0 0 0 0 0 0.00025426165663 5.01503041993e-05 9.85934572286e-05 3.33489879335e-06 1.12925753625e-05 3.7215437608e-07 1.78469473641e-06 6.97603002754e-07
6.608 1.480000000000000e+00 2.744473799317998e-01 3.517334645717991e-03 2.743641077152061e-02 9.336343613617679e-04 5.820571597968296e-02 1.726900915875182e-03 1.377586934774897e-03 3.748727840088286e-04 3.689437201553573e-03 5.591823165318984e-04 2.741207630340109e-04 2.703566781080838e-04 2.741753202518051e-04 2.623820677371084e-04 2.972158552924818e-04 4.225091726587664e-04 0 0 0 0 0 0 0 0 0.0006321441788 0.000154640852921 0.000296860367083 1.30296745649e-05 3.91841155336e-05 2.49568608799e-06 3.01452643181e-06 3.82513048178e-09
6.664 1.660000000000000e+00 3.827159802845593e-01 5.003605559244625e-03 5.650096985660958e-02 1.855233912859178e-03 1.125219349635208e-01 3.154515371373153e-03 4.370735686234977e-03 6.352580504382107e-04 1.459679516016671e-02 1.061774927431790e-03 4.114599243047126e-04 2.847052202892137e-04 1.359812427580178e-03 4.485979710284898e-04 2.078491204030012e-03 6.617787639838871e-04 0 0 0 0 0 0 0 0 0.000707410178441 0.00025668587649 0.000460009565479 3.5003281425e-05 0.000103349455633 7.16653140713e-07 1.20916286498e-05 2.159579017e-05
6.700 1.780000000000000e+00 4.598447105270719e-01 6.342949577281647e-03 8.311548420550921e-02 2.630427116463377e-03 1.627409309523458e-01 4.632265617894796e-03 8.582970056951928e-03 8.192108682607338e-04 2.508329774288134e-02 1.533971757787306e-03 8.887084883863769e-04 3.216243554874321e-04 2.774107198535003e-03 5.940483877253342e-04 3.334157040474714e-03 8.791076157709316e-04 0 0 0 0 0 0 0 0 0.000828402673928 0.000360810824591 0.000639466976654 6.19543665881e-05 0.000170710001519 9.40888462662e-06 2.1843092865e-05 3.35227370653e-05
6.740 1.920000000000000e+00 5.638406314583083e-01 5.344461182254826e-03 1.275962088472054e-01 2.768641598548982e-03 2.390470734419613e-01 4.684704640610481e-03 1.642399221001346e-02 8.912552257574268e-04 4.500242216905011e-02 1.944815238416961e-03 1.366406512818696e-03 4.023457919643131e-04 5.255689606327317e-03 7.443315867578594e-04 8.173316879401468e-03 1.084381979507552e-03 0 0 0 0 0 0 0 0 0.000411891764692 0.000227142335795 0.000385168438039 5.12366257865e-05 0.00012507565655 6.6368098613e-06 2.18727377127e-05 3.04575880285e-05
6.770 2.030000000000000e+00 6.387115136268121e-01 6.102807119811392e-03 1.679725093013898e-01 3.614745992647256e-03 3.069115983718051e-01 6.329612226828329e-03 2.584947788034045e-02 1.227347225087680e-03 6.656912104970657e-02 2.641592370959295e-03 3.042087938348910e-03 6.277708062813452e-04 9.255846316634191e-03 1.099698313018620e-03 1.290742886982538e-02 1.359028750267336e-03 0 0 0 0 0 0 0 0 0.000392889285812 0.00024884726739 0.000413857437805 6.42960531404e-05 0.000154305993407 9.99767678891e-06 3.00500432742e-05 4.24780527254e-05
6.800 2.150000000000000e+00 7.208463441987212e-01 6.256856904676731e-03 2.178226919150527e-01 4.187773827836578e-03 3.894705502262467e-01 6.830318995446403e-03 3.850765246034968e-02 1.562722747135221e-03 9.769806907727112e-02 3.120009521082406e-03 4.796110198257354e-03 7.025535952787656e-04 1.499523174726585e-02 1.197648888472995e-03 2.120331398415390e-02 1.592074353034224e-03 0 0 0 0 0 0 0 0 0.000540505064721 0.000393398755053 0.000638450733247 0.00011855572875 0.000273550818371 2.04444998974e-05 6.20027112658e-05 8.62559505539e-05
6.840 2.320000000000000e+00 8.326101190743326e-01 7.072054195209721e-03 2.994269585167955e-01 5.572268280451753e-03 5.233479571297118e-01 8.968163054557185e-03 6.504186962779855e-02 2.212918576264794e-03 1.587628720048596e-01 4.537700389787118e-03 1.039175252690837e-02 1.046122580807180e-03 3.163762880569526e-02 1.838792837830817e-03 4.391834707685346e-02 2.272972555860970e-03 0 0 0 0 0 0 0 0 0.000872979431333 0.000756267813796 0.00119746381371 0.000281222020599 0.00061798695986 6.29130925084e-05 0.000179000443695 0.000242484350253
6.880 2.510000000000000e+00 9.596959746075858e-01 4.730297377942670e-03 4.050455795301270e-01 4.753622665427810e-03 6.927478851109413e-01 7.182727211515904e-03 1.011275770332905e-01 2.292416516558046e-03 2.398747331704219e-01 4.495991801235645e-03 1.724694877896302e-02 9.417080390937674e-04 5.137544129959491e-02 1.793608663391986e-03 7.121960712173883e-02 2.272782846932734e-03 0 0 0 0 0 0 0 0 0.000302494447414 0.000310179351873 0.000479532519059 0.000135045254709 0.000287272774578 3.4078400837e-05 9.32556333051e-05 0.000125395644961
6.950 2.870000000000000e+00 1.148437499859504e+00 7.858949123209100e-03 6.136764340938053e-01 9.947426186625597e-03 1.010871132360832e+00 1.472424902351016e-02 2.046524107480598e-01 5.748456947704801e-03 4.521394987603018e-01 1.120623369726292e-02 4.895558755185839e-02 2.411664552136352e-03 1.333047298906773e-01 5.271164895759750e-03 1.794742275114914e-01 6.761644067769516e-03 0 0 0 0 0 0 0 0 0.0010143244905 0.00130530667019 0.00194674669917 0.00074954786494 0.0014889957857 0.000267049257042 0.000653645250323 0.000847927106509
7.030 3.330000000000000e+00 1.390858482464842e+00 7.213312971632859e-03 9.463900369545074e-01 1.168242672066049e-02 1.501261611469648e+00 1.674774524948503e-02 4.126457304987327e-01 9.081212484604398e-03 8.556430973836804e-01 1.667572512728846e-02 1.290191444996484e-01 4.630455329236818e-03 3.259990434323582e-01 1.005339485310137e-02 4.269993039739567e-01 1.258225811927262e-02 0 0 0 0 0 0 0 0 0.000260826044842 0.000428069881507 0.000614665089648 0.000323595352733 0.00060150117768 0.000153326550648 0.000345823605358 0.000435936850957
7.150 4.170000000000000e+00 1.712845717637934e+00 8.144827379441003e-03 1.535660422821353e+00 1.710980081243456e-02 2.333255005065332e+00 2.370809021593879e-02 9.272992993988309e-01 1.750336238801774e-02 1.781739668167428e+00 3.051102369083894e-02 4.186576792777626e-01 1.173771295824942e-02 9.514813082677454e-01 2.448319497135209e-02 1.204524118167563e+00 3.010579058694686e-02 0 0 0 0 0 0 0 0 0.000714683952066 0.00155273424865 0.00213520225467 0.00162760010017 0.00280793310257 0.00109718574324 0.00225706968625 0.00275644926244
7.200 4.570000000000000e+00 1.848043218062186e+00 7.400384486418620e-03 1.839237721567985e+00 1.720761632557131e-02 2.748816475169473e+00 2.329550496227199e-02 1.258633952732992e+00 2.027013541564881e-02 2.349167093403568e+00 3.366726908511145e-02 6.515141656371237e-01 1.628637224854358e-02 1.427183659192330e+00 3.142578257428100e-02 1.784178617462499e+00 3.755917625301085e-02 0 0 0 0 0 0 0 0 0.000217505587814 0.000525204272015 0.000709972250527 0.000626218637008 0.00104731559643 0.000488251611876 0.00096385101767 0.0011607021775
7.280 5.290000000000000e+00 2.017837620997452e+00 1.335879676747826e-02 2.259720934302192e+00 3.536688374217781e-02 3.314560908316521e+00 4.714238160217921e-02 1.776315773547279e+00 4.736774730508616e-02 3.207301625378590e+00 7.762035888341694e-02 1.070145726065033e+00 4.276071587875718e-02 2.243470149917005e+00 8.269467295340224e-02 2.762947056858558e+00 9.918153661587596e-02 0 0 0 0 0 0 0 0 1.90093425481e-05 5.19654678084e-05 6.89071934792e-05 7.16204727209e-05 0.00011579138141 6.53935849668e-05 0.000123418852995 0.000146375601442


==> anc/40x10/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.285 1.780000000000000e+00 6.091144361023038e-02 2.194039083340454e-03 2.765837529787493e-03 7.403883065082880e-04 4.687001659265951e-03 1.077584961913621e-03 1.269848367179961e-03 3.026399924794126e-04 8.322692917427604e-04 4.962043743006974e-04 1.889137121700353e-04 3.549235143051301e-04 5.934563766617511e-04 3.558369766118147e-04 -2.778821529848493e-04 4.447222554165015e-04 0 0 0 0 0 0 0 0 9.18252248696e-05 4.51108430251e-06 1.4951498154e-05 1.62519819004e-06 3.4410596176e-07 1.11082805404e-06 2.77712986125e-06 1.18448639085e-06
6.341 1.980000000000000e+00 8.855913507436178e-02 1.641205982368196e-03 3.192964606933707e-03 5.581648113755149e-04 7.247326094146148e-03 9.389458635478913e-04 6.706307506197539e-04 2.709468479154198e-04 2.665256596226505e-04 3.572361656492281e-04 4.721408307690494e-04 2.109741743956283e-04 3.228092657513227e-04 2.218189286390638e-04 2.027090575807149e-04 3.457459992160405e-04 0 0 0 0 0 0 0 0 6.90370578618e-05 7.13325422371e-06 1.41972754861e-05 3.49088400754e-07 4.2607070265e-07 6.29930404936e-09 6.55730974677e-07 3.05851296715e-07
6.423 2.330000000000000e+00 1.426439833962906e-01 2.706638009483266e-03 8.356844139316238e-03 9.481629918884079e-04 1.948261534694143e-02 1.368293573499588e-03 6.699873067818521e-04 5.225325387993128e-04 1.064164678012326e-03 5.845346191851604e-04 5.482224810141980e-04 3.322157570593022e-04 5.764752204312653e-04 2.888599861985827e-04 -2.402951982327473e-04 5.899962077550921e-04 0 0 0 0 0 0 0 0 0.000111989229709 1.74559534438e-05 3.88356539586e-05 1.31676370215e-06 2.73012212326e-07 2.23838739802e-07 1.91885136735e-07 1.17666478253e-07
6.488 2.640000000000000e+00 2.135025273885413e-01 3.920584879598790e-03 2.123675648471381e-02 1.155986861332255e-03 4.586755105891884e-02 1.864325967112042e-03 1.624274909072272e-03 5.417804356812976e-04 6.093336723139462e-03 7.054167652096993e-04 6.952799767135458e-04 3.015321737360063e-04 8.989801066867371e-04 4.217130324935808e-04 2.429005162639902e-04 4.977759673875412e-04 0 0 0 0 0 0 0 0 0.000167974482541 4.01230383138e-05 7.91078082188e-05 2.78055305227e-06 1.47515725595e-05 1.27583647555e-06 1.63614655074e-06 1.74193287399e-06
6.515 2.790000000000000e+00 2.496889163598456e-01 3.564698064376552e-03 2.978614813854593e-02 1.329653283421904e-03 6.368925470755830e-02 1.692466838036442e-03 1.651823966480067e-03 5.823486837191408e-04 7.307851205526228e-03 7.124479691926597e-04 1.622336145178401e-04 3.387164842162641e-04 5.429279080446302e-04 3.925378867130192e-04 3.241024633420467e-04 5.700134721331922e-04 0 0 0 0 0 0 0 0 0.000218323150154 6.34391375541e-05 0.000118544148242 8.32118656993e-06 2.35351107838e-05 6.0045463984e-07 2.98674350037e-06 3.73726923795e-06
6.575 3.130000000000000e+00 3.681306910963937e-01 5.956115394436533e-03 6.627001929565565e-02 2.587701006303746e-03 1.259936956721330e-01 4.176111837086228e-03 7.759889796108739e-03 8.475715781110448e-04 2.175636742996050e-02 1.569589648041001e-03 8.470215594775000e-04 4.085268258690010e-04 2.774994926683386e-03 6.989907977257163e-04 3.982992427836569e-03 8.520587055907687e-04 0 0 0 0 0 0 0 0 0.000204715843394 8.75837963557e-05 0.000152600466133 1.75751919987e-05 4.52644690605e-05 2.0113789335e-06 8.75113817339e-06 1.19936073166e-05
6.608 3.340000000000000e+00 4.758326279690434e-01 6.179493028317877e-03 1.048201352574033e-01 2.699899325426562e-03 1.956833438497321e-01 4.687763751291785e-03 1.441046320721867e-02 9.827880125429212e-04 3.779521687294626e-02 1.802781309779581e-03 2.118746294869789e-03 5.742388404088105e-04 5.219395761988305e-03 6.956135686330162e-04 6.523556855636350e-03 1.097460237138035e-03 0 0 0 0 0 0 0 0 6.83810790434e-05 3.61191024033e-05 6.13125797321e-05 8.46789041867e-06 2.11663287463e-05 1.25294054979e-06 4.21420543831e-06 5.97649868635e-06
6.664 3.720000000000000e+00 6.487404950075372e-01 8.101689239203611e-03 2.019300271293084e-01 5.724013302531494e-03 3.567826983228170e-01 8.815788439973771e-03 4.076544247171236e-02 2.404007702997286e-03 1.027697191723431e-01 4.450058084064379e-03 5.521483926624941e-03 9.444060903177478e-04 1.967985055481210e-02 1.815973857606057e-03 2.907924718966505e-02 2.298662665996948e-03 0 0 0 0 0 0 0 0 0.000538923613537 0.000396554741308 0.000637901520817 0.000137883916612 0.000306334724343 3.11235071249e-05 8.70737513121e-05 0.000119471462665
6.700 3.990000000000000e+00 7.705459483800283e-01 1.056056816090562e-02 2.853624119179552e-01 8.414458624706134e-03 4.955421544185915e-01 1.321558965165665e-02 6.927152236288804e-02 3.534973411257694e-03 1.663656942211389e-01 7.475442599008588e-03 1.274267086011630e-02 1.258087194937654e-03 3.749788145444179e-02 2.987087847991571e-03 5.259473605462633e-02 4.247889063735908e-03 0 0 0 0 0 0 0 0 0.000493304418028 0.000431045968955 0.000676132410592 0.000177178395188 0.000379439713139 4.69435450163e-05 0.000126835757242 0.000171621488526
6.740 4.320000000000000e+00 9.336792052729409e-01 8.510468952070287e-03 4.279013968648164e-01 7.821214325612834e-03 7.165077292714056e-01 1.222054119503094e-02 1.288777709670748e-01 4.001658913322256e-03 2.908315298888303e-01 8.213033625471185e-03 2.807642268836453e-02 1.781114237257848e-03 8.072616903598773e-02 4.106583502528786e-03 1.093801928025063e-01 5.434351301827359e-03 0 0 0 0 0 0 0 0 0.000644204335059 0.000696070596184 0.00105938363659 0.000352559054925 0.00072088685217 0.000112134387735 0.000289719272412 0.000381083332494
6.770 4.570000000000000e+00 1.044210170735669e+00 9.654936745502052e-03 5.423037488952593e-01 1.085469351204490e-02 8.908582350655138e-01 1.669141014600306e-02 1.873343711471026e-01 6.314218098790714e-03 4.080008142617236e-01 1.250336191514869e-02 4.783429583091463e-02 2.953066765025644e-03 1.283902083620263e-01 6.353572917200448e-03 1.720610486142873e-01 8.031197089555936e-03 0 0 0 0 0 0 0 0 0.000265403955669 0.000322586072259 0.000482254616514 0.000187393256103 0.000369896560724 6.97080212146e-05 0.000171305803026 0.000222225802287
6.800 4.840000000000000e+00 1.165580314239915e+00 9.684213711681156e-03 6.841181145771158e-01 1.168987430081520e-02 1.102018599478028e+00 1.761569519352057e-02 2.694788340080070e-01 7.631474181096376e-03 5.679018812962062e-01 1.448475872306522e-02 8.069319696718474e-02 3.857622734922369e-03 2.047953766305975e-01 8.217959845897016e-03 2.691676493449530e-01 1.036886742677266e-02 0 0 0 0 0 0 0 0 0.000475520789915 0.000653231977116 0.000958463418028 0.000432934434007 0.000824150227206 0.000188776742885 0.000435282156597 0.000553455344953
6.840 5.230000000000000e+00 1.321221684861578e+00 1.080527303235838e-02 8.973078640086061e-01 1.544140968288985e-02 1.417026697664920e+00 2.242433573956206e-02 4.177360328251950e-01 1.122352415207565e-02 8.478137687822764e-01 2.071224769438621e-02 1.512567544650181e-01 6.006529016568305e-03 3.636209646209252e-01 1.261337549407315e-02 4.691184927923351e-01 1.564535915558214e-02 0 0 0 0 0 0 0 0 9.7040988422e-05 0.000154030252394 0.00022133754508 0.000119865541805 0.000220038271724 6.25525689819e-05 0.000136924854075 0.000171030737665
6.880 5.640000000000000e+00 1.495383180584043e+00 6.825595543259463e-03 1.170982555913000e+00 1.199221472611457e-02 1.812057066524381e+00 1.682243357442768e-02 6.266651438133707e-01 1.093366175623318e-02 1.236032408984845e+00 1.916745662967761e-02 2.560556461785323e-01 6.856784407048703e-03 5.985639336933402e-01 1.407783608438756e-02 7.657346774013393e-01 1.723069476551552e-02 0 0 0 0 0 0 0 0 0.000606399054043 0.001117884713 0.00157060698438 0.00101306916137 0.00179993706484 0.000605846589532 0.00128551372734 0.00158786657334
6.950 6.450000000000000e+00 1.729595209450003e+00 1.005873186929954e-02 1.623497826791595e+00 2.199035689341840e-02 2.443590259843738e+00 2.998030459544479e-02 1.071558823741028e+00 2.491357211565254e-02 2.011211587793969e+00 4.167011285069264e-02 5.536516830508231e-01 1.935806670127429e-02 1.208510910486218e+00 3.765533265647541e-02 1.510545191611921e+00 4.510587333069822e-02 0 0 0 0 0 0 0 0 0.000413472259997 0.000911175638405 0.00124657187626 0.00101398033897 0.00171861726603 0.000761248100177 0.00151534902378 0.00183145982808
7.030 7.500000000000000e+00 2.012928275466058e+00 8.397004486299497e-03 2.290287892560617e+00 2.240361380083616e-02 3.345659300898834e+00 2.975673886180808e-02 1.881213171187622e+00 3.146709060547372e-02 3.350769030048431e+00 5.044185390669832e-02 1.228232530245668e+00 3.059171050285907e-02 2.502988079674809e+00 5.640445961056766e-02 3.054458219331246e+00 6.643857234726600e-02 0 0 0 0 0 0 0 0 0.000505415043942 0.00136561781938 0.00181097820117 0.00191315587238 0.00307226627157 0.00183842653433 0.00340698166519 0.00401821020875
7.150 9.369999999999999e+00 2.320107301025781e+00 8.176502389001472e-03 3.193971627367526e+00 2.664754174660014e-02 4.527931030814869e+00 3.432348630169547e-02 3.292565577361673e+00 4.679601375499475e-02 5.559117167526404e+00 7.125003667989818e-02 2.770591377157126e+00 5.821671752953957e-02 5.258883073776542e+00 1.002602329580211e-01 6.265403418906192e+00 1.153793680130184e-01 0 0 0 0 0 0 0 0 0.000251689855781 0.000837191607526 0.00107405718487 0.00149619187167 0.0022661274964 0.00188326598713 0.00322864265654 0.00370772981619
7.200 1.028000000000000e+01 2.429328712848160e+00 6.300946697031084e-03 3.567139256775032e+00 2.166246952451894e-02 5.004764491107784e+00 2.761197675009297e-02 3.982068539252168e+00 4.082846534064520e-02 6.595685268578246e+00 6.089534684103385e-02 3.672664155271090e+00 5.541685829118305e-02 6.789658015438349e+00 9.261701132619354e-02 8.017542028334979e+00 1.054396395757825e-01 0 0 0 0 0 0 0 0 3.49071918402e-05 0.000124709334968 0.000158142562215 0.000243111337832 0.000360481761754 0.00033791249891 0.000562729901652 0.000639868695021
7.280 1.190000000000000e+01 2.553207770131843e+00 9.587852478960093e-03 4.019428670057222e+00 3.642937735822402e-02 5.576308566906244e+00 4.570547544673911e-02 4.888043093551969e+00 7.628735745390031e-02 7.930319578891515e+00 1.110643557723952e-01 4.971244377860060e+00 1.147427259548745e-01 8.933026566848678e+00 1.867474186147004e-01 1.044734740665917e+01 2.106224537729801e-01 0 0 0 0 0 0 0 0 9.9992601843e-05 0.000388017187221 0.000485553766244 0.000835749131969 0.00120978605151 0.00129948633006 0.00209501801868 0.00235599935917


==> anc/48x12/gnuplot.settings <==
###### Temp calculation
# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

==> anc/48x12/poll_casimir_v_T_48x12.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_48x12.tex"

load "gnuplot.settings"

set xrange [125:375]
set yrange [-0.020:1.0]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{n}^{1/R_n}$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.1f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
set ytics add ("" 1.0)

set key at graph 0.95,0.30 maxrows 5  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$48^3 \\times 12$" at graph 0.60,0.50

plot \
"poll_v_beta.res" u (T12($1)):(($3/cc3)**(1.0/dd3)*exp((-$19-100)/(T12($1)))):(dd3*$3**(1.0/dd3 - 1)/cc3*($4*exp((-$19-100)/(T12($1)))+$27*exp((-$19-100)/(T12($1))))) t "$P_3$" w yerror lw 3.5 lt 1 pt 1 lc rgbcolor "red", \
"poll_v_beta.res" u (T12($1)):(($5/cc6)**(1.0/dd6)*exp((-$19-100)/(T12($1)))):(dd6*$5**(1.0/dd6 - 1)/cc6*($6*exp((-$19-100)/(T12($1)))+$28*exp((-$19-100)/(T12($1))))) t "$P_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta.res" u (T12($1)):(($7/cc8)**(1.0/dd8)*exp((-$19-100)/(T12($1)))):(dd8*$7**(1.0/dd8 - 1)/cc8*($8*exp((-$19-100)/(T12($1)))+$29*exp((-$19-100)/(T12($1))))) t "$P_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta.res" u (T12($1)):(($9/cc10)**(1.0/dd10)*exp((-$19-100)/(T12($1)))):(dd10*$9**(1.0/dd10 - 1)/cc10*($10*exp((-$19-100)/(T12($1)))+$30*exp((-$19-100)/(T12($1))))) t "$P_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta.res" u (T12($1)):(($11/cc15)**(1.0/dd15)*exp((-$19-100)/(T12($1)))):(dd15*$11**(1.0/dd15 - 1)/cc15*($12*exp((-$19-100)/(T12($1)))+$31*exp((-$19-100)/(T12($1))))) t "$P_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta.res" u (T12($1)):(($13/cc15prime)**(1.0/dd15prime)*exp((-$19-100)/(T12($1)))):(dd15prime*$13**(1.0/dd15prime - 1)/cc15prime*($14*exp((-$19-100)/(T12($1)))+$32*exp((-$19-100)/(T12($1))))) t "$P_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta.res" u (T12($1)):(($15/cc24)**(1.0/dd24)*exp((-$19-100)/(T12($1)))):(dd24*$15**(1.0/dd24 - 1)/cc24*($16*exp((-$19-100)/(T12($1)))+$33*exp((-$19-100)/(T12($1))))) t "$P_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta.res" u (T12($1)):(($17/cc27)**(1.0/dd27)*exp((-$19-100)/(T12($1)))):(dd27*$17**(1.0/dd27 - 1)/cc27*($18*exp((-$19-100)/(T12($1)))+$34*exp((-$19-100)/(T12($1))))) t "$P_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/48x12/poll_casimir_v_T_diff_48x12_flow1.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_48x12_flow1.tex"

load "gnuplot.settings"

set xrange [125:375]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$48^3 \\times 12$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 125,0 to 375,0 as 3 front

plot \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_1.res" u (T12($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/48x12/poll_casimir_v_T_diff_48x12_flow2.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_48x12_flow2.tex"

load "gnuplot.settings"

set xrange [125:375]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$48^3 \\times 12$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 125,0 to 375,0 as 3 front

plot \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_2.res" u (T12($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/48x12/poll_casimir_v_T_diff_48x12_flow3.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_48x12_flow3.tex"

load "gnuplot.settings"

set xrange [125:375]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_n$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

set label 3 "$48^3 \\times 12$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 125,0 to 375,0 as 3 front

plot \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($5/cc6)**(1.0/dd6))/($3/cc3)):( sqrt(  ( cc3*($5/cc6)**(1.0/dd6)/($3**2)*($4+$27) )**2  + ( 1.0/dd6*cc3/(cc6**(1.0/dd6))*$5**(1.0/dd6 - 1)/$3*($6+$28) )**2  ) ) t "$\\delta_6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-green", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($7/cc8)**(1.0/dd8))/($3/cc3)):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$\\delta_8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-orange", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($9/cc10)**(1.0/dd10))/($3/cc3)):( sqrt(  ( cc3*($9/cc10)**(1.0/dd10)/($3**2)*($4+$27) )**2  + ( 1.0/dd10*cc3/(cc10**(1.0/dd10))*$9**(1.0/dd10 - 1)/$3*($10+$30) )**2  ) )  t "$\\delta_{10}$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($11/cc15)**(1.0/dd15))/($3/cc3)):( sqrt(  ( cc3*($11/cc15)**(1.0/dd15)/($3**2)*($4+$27) )**2  + ( 1.0/dd15*cc3/(cc15**(1.0/dd15))*$11**(1.0/dd15 - 1)/$3*($12+$31) )**2  ) ) t "$\\delta_{15}$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($13/cc15prime)**(1.0/dd15prime))/($3/cc3)):( sqrt(  ( cc3*($13/cc15prime)**(1.0/dd15prime)/($3**2)*($4+$27) )**2  + ( 1.0/dd15prime*cc3/(cc15prime**(1.0/dd15prime))*$13**(1.0/dd15prime - 1)/$3*($14+$32) )**2  ) ) t "$\\delta_{15'}$" w yerror lw 3.5 lt 1 pt 12 lc rgbcolor "purple", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($15/cc24)**(1.0/dd24))/($3/cc3)):( sqrt(  ( cc3*($15/cc24)**(1.0/dd24)/($3**2)*($4+$27) )**2  + ( 1.0/dd24*cc3/(cc24**(1.0/dd24))*$15**(1.0/dd24 - 1)/$3*($16+$33) )**2  ) ) t "$\\delta_{24}$" w yerror lw 3.5 lt 1 pt 14 lc rgbcolor "#5F9EA0", \
"poll_v_beta_const_flow_3.res" u (T12($1)):(1-(($17/cc27)**(1.0/dd27))/($3/cc3)):( sqrt(  ( cc3*($17/cc27)**(1.0/dd27)/($3**2)*($4+$27) )**2  + ( 1.0/dd27*cc3/(cc27**(1.0/dd27))*$17**(1.0/dd27 - 1)/$3*($18+$34) )**2  ) ) t "$\\delta_{27}$" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray20"


==> anc/48x12/poll_v_beta.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.664 3.720000000000000e+00 2.149106853013904e-01 4.868248349548274e-03 2.041542944325195e-02 1.388893703223050e-03 4.544918667285405e-02 2.518857917196441e-03 3.848007826927141e-04 5.815689826624076e-04 3.857247116450002e-03 8.328990528424196e-04 4.029144774426562e-04 4.686269369108436e-04 6.489590777558330e-04 4.963165745619311e-04 3.132222115059475e-04 5.587656177900293e-04 0 0 0 0 0 0 0 0 0.00019427328339 4.7991390952e-05 9.30341144541e-05 6.98667675714e-07 1.422391578e-05 1.18835645266e-06 1.48189843283e-06 6.99213757947e-07
6.700 3.990000000000000e+00 2.614964750666814e-01 4.260217788639418e-03 3.147932225020025e-02 1.639169574703303e-03 6.276473212635261e-02 2.680415886015903e-03 2.213680325701600e-03 6.103304752533291e-04 8.425940751930511e-03 1.025953996018547e-03 2.459866441954877e-04 4.007104090003266e-04 1.114903513611183e-03 4.895916001771574e-04 2.168379120937662e-03 6.925635866120793e-04 0 0 0 0 0 0 0 0 0.000181617260681 5.39071967003e-05 9.56518784526e-05 6.3874444916e-06 1.94484070805e-05 5.27799594877e-08 2.12020373118e-06 3.54038743766e-06
6.740 4.320000000000000e+00 3.410196136846844e-01 5.403222826298685e-03 5.322288322857026e-02 2.125933130891255e-03 1.041970134659385e-01 3.952340744880004e-03 5.498549713230806e-03 8.227561202189697e-04 1.616096440933896e-02 1.260470276896572e-03 5.792616730222683e-04 3.917340466721231e-04 1.327341046451422e-03 5.206232889386013e-04 2.177969609159993e-03 7.774510555676157e-04 0 0 0 0 0 0 0 0 0.000258289327316 9.79954204297e-05 0.000171879766062 1.76885279492e-05 4.6712608461e-05 5.84953076732e-07 7.72995617858e-06 1.28319162e-05
6.770 4.570000000000000e+00 4.094944707152121e-01 7.498754450890262e-03 8.027519774815536e-02 3.262704624772568e-03 1.508024569091322e-01 5.583120784828850e-03 1.023413198385064e-02 1.039775452577368e-03 2.779381707824267e-02 2.012347780262061e-03 7.196866033693282e-04 5.154423268651915e-04 2.922787652876281e-03 8.188087511043960e-04 5.269301289506530e-03 1.216328693467197e-03 0 0 0 0 0 0 0 0 0.000117026416212 5.33882956554e-05 9.36685481322e-05 1.14616451506e-05 2.90956435427e-05 1.03572371033e-06 5.49935882628e-06 7.32744420653e-06
6.800 4.840000000000000e+00 4.750768803246994e-01 6.021629085370599e-03 1.069279509074158e-01 3.531660974778439e-03 1.980269846239007e-01 5.767341236739696e-03 1.464629661659611e-02 1.408940339431308e-03 4.045918865416304e-02 2.412254706679324e-03 1.805689591268859e-03 7.709897296054604e-04 5.507221551829932e-03 1.005197785261671e-03 7.606031529526054e-03 1.331501623444053e-03 0 0 0 0 0 0 0 0 0.000220256646699 0.000117610506416 0.000198898667901 2.78424780961e-05 6.8719948363e-05 2.84927630886e-06 1.18201620899e-05 1.82459190061e-05
6.840 5.230000000000000e+00 6.427195104512288e-01 8.676061510608884e-03 1.998615310935946e-01 5.819975642084496e-03 3.519332556530756e-01 9.498991689080029e-03 3.988239688486962e-02 2.103287026616562e-03 9.958979021483572e-02 4.327790579281537e-03 5.071388149563442e-03 8.418319720212093e-04 1.839143976061752e-02 1.511611272126833e-03 2.655650519239050e-02 2.100932517523499e-03 0 0 0 0 0 0 0 0 5.33781937713e-05 3.88192094054e-05 6.24039359244e-05 1.34034004304e-05 2.96266854643e-05 2.72401385656e-06 8.25240828248e-06 1.13155256095e-05
6.860 5.430000000000000e+00 6.975208358814776e-01 7.770517772207742e-03 2.284028609244099e-01 4.961859292067948e-03 4.062957084506905e-01 8.628260607999831e-03 4.633460611900982e-02 2.153461676389311e-03 1.182431515389958e-01 4.271941838198377e-03 6.602552865800055e-03 1.208558049576652e-03 2.254334618174380e-02 2.043969096650981e-03 3.280297295993677e-02 2.532742194962181e-03 0 0 0 0 0 0 0 0 0.000252892876478 0.00019874865041 0.000315745109691 6.99908791098e-05 0.000156703459996 1.47950740101e-05 4.37426563438e-05 6.04978959368e-05
6.880 5.640000000000000e+00 7.228133428833745e-01 7.929598625134140e-03 2.486180288353770e-01 5.864670951333611e-03 4.349928573609504e-01 9.522029517702693e-03 5.583826272820284e-02 2.649426510218217e-03 1.329208605329356e-01 5.211284780242167e-03 1.084340968725117e-02 1.278491964041111e-03 2.800311257718565e-02 2.365752376673349e-03 3.882009008045017e-02 3.024798511252609e-03 0 0 0 0 0 0 0 0 0.000355288908375 0.000289205724377 0.00045972358795 0.000108815649403 0.000238564199936 2.67558356512e-05 7.25200962856e-05 9.78925376502e-05
6.910 5.980000000000000e+00 8.919457819266874e-01 8.093835442875280e-03 3.829130499984520e-01 7.881767070892101e-03 6.469600457466194e-01 1.235117621081341e-02 1.078484871735080e-01 4.110402901770096e-03 2.458613934056525e-01 8.318598872312254e-03 2.188338031306393e-02 1.872189713453533e-03 6.362864693147337e-02 4.032285542939222e-03 8.755376330146361e-02 5.348408286375742e-03 0 0 0 0 0 0 0 0 0.000374258292313 0.000377306311548 0.000581072987381 0.000178406379492 0.000369355039348 5.44447601361e-05 0.000140833422527 0.000185083045936
6.950 6.450000000000000e+00 1.001780470164899e+00 9.098322324664496e-03 4.962204965012288e-01 9.078126854335877e-03 8.215404306597097e-01 1.386242361202366e-02 1.646167134770260e-01 4.807229727559636e-03 3.593310918971418e-01 9.270579296552084e-03 4.145018707326422e-02 2.302988006449136e-03 1.086934740494594e-01 4.608638072267482e-03 1.438675626694379e-01 5.820270524146788e-03 0 0 0 0 0 0 0 0 0.000305912645101 0.000356088384771 0.00053552951929 0.000198813869974 0.000393938768858 7.40827408358e-05 0.000176923253541 0.000227556415562
6.990 6.950000000000000e+00 1.179946614683501e+00 9.590559274391272e-03 6.998945446171193e-01 1.297254722146263e-02 1.128523400989189e+00 1.898897353814634e-02 2.764042515526836e-01 9.328793873982288e-03 5.849470203257259e-01 1.724257590097008e-02 8.218706478630139e-02 5.119647071476119e-03 2.105345916796453e-01 1.066417920537804e-02 2.789476425343983e-01 1.335241656898502e-02 0 0 0 0 0 0 0 0 0.000238200453501 0.000331006627119 0.000485353289189 0.000221800252684 0.000421456874726 9.73271521014e-05 0.000224385017645 0.000285056708398
7.030 7.500000000000000e+00 1.351970153515683e+00 9.512914661432561e-03 9.409374989902405e-01 1.388044448804664e-02 1.478127650914081e+00 2.046478002361320e-02 4.424150267990025e-01 1.043280192276983e-02 8.935722936245845e-01 1.975237138159482e-02 1.571184473879073e-01 5.569396308054380e-03 3.795445601141782e-01 1.238874177674832e-02 4.896283056423332e-01 1.582512614653043e-02 0 0 0 0 0 0 0 0 0.000464421734317 0.000758611938759 0.00108624002592 0.000604580376997 0.00110469229342 0.000315327802093 0.000691744513822 0.000863730678667
7.150 4.170000000000000e+00 1.166429637132287e+00 6.573303835317830e-03 6.291724649583720e-01 7.980722066895887e-03 1.034741814683772e+00 1.205177681413943e-02 2.074630336892721e-01 4.508184477988307e-03 4.598897625532260e-01 9.122931481376025e-03 4.697284075172672e-02 1.913183201698551e-03 1.304009771601314e-01 4.327493336542181e-03 1.770098764961132e-01 5.677304592377110e-03 -92.783859 -92.783859 0 0 0 0 0 0 0.000606072517713 0.000792102998628 0.00117959075623 0.000455862261728 0.000904474964774 0.000156974005173 0.000389040056869 0.000505358620887
7.200 4.570000000000000e+00 1.295545407438281e+00 7.757410515811953e-03 7.987426448112823e-01 1.131356438166165e-02 1.287178658575481e+00 1.655119841838953e-02 3.103419508462726e-01 7.856940132577555e-03 6.612783497273033e-01 1.471158551760918e-02 8.632510187211524e-02 3.663105428280734e-03 2.253180499636024e-01 7.902579157725992e-03 2.993066384223723e-01 1.005247734024215e-02 -92.783859 -92.783859 0 0 0 0 0 0 0.000192592411719 0.000288288679718 0.000420343504519 0.000194063574727 0.000371518448697 8.03783732848e-05 0.000189460275398 0.000242223630628
7.280 5.290000000000000e+00 1.529376485460703e+00 6.604833509425151e-03 1.179203364351030e+00 1.202119813067848e-02 1.834839759321603e+00 1.689563774515226e-02 5.960467481501202e-01 1.103581303709672e-02 1.194999701807978e+00 1.958493241686595e-02 2.218392077747039e-01 6.907106229038147e-03 5.322865333327601e-01 1.460256246066647e-02 6.866225665874605e-01 1.814122680778527e-02 -92.783859 -92.783859 0 0 0 0 0 0 1.7386909297e-05 3.24071289699e-05 4.56417083969e-05 2.83838128798e-05 5.10883420219e-05 1.56773222961e-05 3.41494822399e-05 4.25325145396e-05
7.373 6.260000000000000e+00 1.773708060988976e+00 6.107889498864953e-03 1.664841950960217e+00 1.419451017727101e-02 2.512035694388465e+00 1.935649445783928e-02 1.057882038815782e+00 1.614853347430067e-02 2.011610437226869e+00 2.745550398429957e-02 5.002599797442506e-01 1.197964032225945e-02 1.128222032329338e+00 2.413929403329753e-02 1.424171752513684e+00 2.938045677433351e-02 -92.783859 -92.783859 0 0 0 0 0 0 0.000296352868976 0.000673109940217 0.000918676358465 0.000743820835782 0.00126645731687 0.000530072693251 0.00107434477934 0.00130491651368
7.500 4.900000000000000e-01 5.312649730497447e-01 6.687550007204765e-03 8.297384829187590e-02 2.555464416295085e-03 1.684650134396887e-01 5.435780160010577e-03 5.077360230555546e-03 5.834936431804734e-04 1.664188733550820e-02 1.426344444039535e-03 - - 6.476735274258264e-04 3.110585722822808e-04 7.812028502639429e-04 6.020442385340088e-04 -516.044088 -516.044088 0 0 0 0 0 0 0.00122574045674 0.000469781488076 0.000866310475689 5.04781562455e-05 0.000156454679708 1.21832328082e-06 6.89279116283e-06 2.05209824099e-05
7.596 5.800000000000000e-01 6.644366139826359e-01 2.344364247516017e-03 1.441961427914019e-01 1.343091979695699e-03 2.779820464113232e-01 2.326591507411719e-03 1.286468339417621e-02 3.620384886842187e-04 4.073085092079672e-02 7.255323919733368e-04 3.635188889628601e-04 2.111436921432914e-04 2.393896486619044e-03 2.689651397211249e-04 3.994092183930177e-03 3.678113535243097e-04 -516.044088 -516.044088 0 0 0 0 0 0 0.00214642503464 0.0011508438144 0.00199974076232 0.000186184574676 0.000513819682497 9.18543528886e-06 4.8528046539e-05 7.69600800402e-05
7.650 6.400000000000000e-01 7.230702799984611e-01 5.949992706015544e-03 1.784801599000657e-01 4.090026707800257e-03 3.365361039082677e-01 6.629519857396723e-03 2.001471119635045e-02 1.370508608128778e-03 5.818544199928812e-02 2.708624517667273e-03 1.179788793388205e-03 4.644385939395119e-04 4.804833284790758e-03 1.028375663819307e-03 7.894434619487174e-03 1.441333758328705e-03 -516.044088 -516.044088 0 0 0 0 0 0 0.000815430807461 0.000495004563066 0.000842487444268 9.53701917504e-05 0.000251294319688 5.4057932882e-06 2.88910569608e-05 4.64718036372e-05
7.825 8.700000000000000e-01 9.942613080725025e-01 9.130234559415026e-03 3.883618502890934e-01 8.232280738309001e-03 6.793584212982158e-01 1.298005942491470e-02 7.763569441164204e-02 2.818151511040607e-03 1.966303267872418e-01 6.205003054130388e-03 1.029352620533796e-02 1.014889124014590e-03 3.146781517624041e-02 1.646151156164446e-03 4.504128857994912e-02 2.191334482902804e-03 -516.044088 -516.044088 0 0 0 0 0 0 0.000373743255502 0.000362425352093 0.000570647830216 0.000126865964742 0.000288869361242 2.1745394038e-05 6.74392364404e-05 9.44512310491e-05


==> anc/48x12/poll_v_beta_const_flow_0.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.664 0 8.246826598345995e-04 1.110879541084857e-04 2.050787689449723e-04 1.291944874911544e-04 7.098577843739413e-05 1.675565878957914e-04 6.694524099128444e-05 1.454844271823851e-04 1.442068775992687e-04 1.194009693862844e-04 1.283204734000369e-04 1.154929376855414e-04 2.885406632596624e-05 8.801075794497000e-05 -6.122572488450309e-05 1.686322811060473e-04 0 0 0 0 0 0 0 0 4.00504282516e-16 2.7701365507e-17 5.86824425858e-18 1.55583011752e-17 2.68692403396e-16 3.69170839731e-17 3.37593451458e-17 3.08997619158e-18
6.700 0 9.930335722093710e-04 8.702365133274507e-05 2.440181710845220e-04 9.614133656754933e-05 -8.016665710334161e-05 1.313259315954062e-04 4.873075532865574e-05 8.525454323264145e-05 3.558446902076341e-05 7.780000444051459e-05 1.154498963329909e-04 9.175132987902420e-05 9.159482493634695e-05 1.069465483088588e-04 -1.409120824887167e-04 1.286370123128565e-04 0 0 0 0 0 0 0 0 3.71013983425e-16 4.77997632795e-16 4.16062583691e-17 4.42625536917e-17 3.65850470578e-17 9.09374572172e-18 4.69459540686e-17 2.83274922616e-16
6.740 0 1.451365704014195e-03 9.348044879464528e-05 1.802544449798254e-04 1.018785387373286e-04 6.293026304284754e-05 1.563932730146052e-04 9.352537217381741e-05 1.089164408016511e-04 4.964169817397524e-05 1.004409994535828e-04 7.057565453599312e-05 1.053993281794488e-04 6.666120498733183e-05 8.438272262374866e-05 1.532711089018819e-04 1.321441768064602e-04 0 0 0 0 0 0 0 0 4.19499504578e-15 1.74610759879e-16 4.75422652635e-17 1.74149973955e-17 2.47604671141e-17 6.88468379528e-18 3.18213337624e-17 1.18123826692e-16
6.770 0 1.767838838107164e-03 9.371549293396889e-05 1.372923228399778e-04 1.033429621576230e-04 -8.167196210501662e-05 1.054362548563905e-04 1.073018478965194e-04 9.925398985079647e-05 8.445339992258836e-05 1.047228735336792e-04 1.252571600115240e-04 1.059050806214116e-04 1.013986845243871e-04 1.067288563619921e-04 -3.907787020021269e-05 1.208154898872702e-04 0 0 0 0 0 0 0 0 2.83583920235e-15 2.21990394816e-17 1.66289508205e-17 4.80599718009e-16 1.16416208271e-17 4.75991858775e-16 3.87100833159e-16 1.26851654181e-17
6.800 0 2.077056692802925e-03 1.062594764000903e-04 3.011016593859362e-05 9.196833220970930e-05 -2.276972645175687e-04 1.317138846322356e-04 1.980772532571548e-04 1.006374562630136e-04 1.738770526743651e-04 9.948464590561011e-05 1.923690633644661e-04 8.118210222848547e-05 2.171141970498278e-04 1.047644949964789e-04 -3.332313209903667e-05 1.177076429022041e-04 0 0 0 0 0 0 0 0 2.92517746137e-15 6.37985215872e-18 4.31295624215e-16 1.54824070231e-16 3.65105081584e-16 4.66098513952e-16 1.72198410045e-16 3.66731384843e-17
6.840 0 2.920241739271598e-03 1.170086571525671e-04 6.713838502922722e-05 9.486649298807941e-05 -5.625036098914396e-05 1.127097991925187e-04 1.032990239818051e-04 9.914644401476211e-05 1.424766322686499e-04 1.063445215267637e-04 1.796334280056301e-04 9.943643950187938e-05 8.932360077427881e-05 9.401589828918823e-05 5.239698953967317e-05 1.228662526833377e-04 0 0 0 0 0 0 0 0 1.59811400224e-15 2.72134745294e-17 4.39576218307e-17 1.94898893031e-16 3.5011598655e-16 3.69902676198e-16 2.11961524721e-17 2.6834003769e-17
6.860 0 3.316801986880849e-03 1.375190755030209e-04 1.712569484036709e-04 1.156561640591996e-04 -2.534638600657726e-04 1.589800170979109e-04 1.944235423681757e-04 1.170011418036320e-04 6.992293974303548e-05 9.283751177704670e-05 1.511056482355963e-04 1.177237526411642e-04 6.609348696842532e-05 1.081522937123102e-04 3.879137809504609e-04 1.426497218053146e-04 0 0 0 0 0 0 0 0 8.49147141491e-16 3.29109569458e-16 2.27411405679e-16 1.75694962051e-16 3.54805160946e-17 4.03702678925e-16 2.53161207275e-17 4.60894343524e-16
6.880 0 3.367454254745742e-03 9.509122844401823e-05 1.653707040169674e-04 9.888312701714536e-05 1.598070873492991e-04 1.363413974751153e-04 7.801110174488332e-05 7.930024103511593e-05 1.625698690329884e-04 9.993044922489128e-05 1.582461536106112e-04 8.909794591885215e-05 1.704653685235316e-04 8.385190510771944e-05 7.824874637965643e-05 1.295946753810280e-04 0 0 0 0 0 0 0 0 4.25787877179e-15 3.26073803375e-17 2.99104274334e-16 1.66831609291e-17 1.16009632456e-17 3.88794899053e-16 4.68375338514e-16 4.35713748068e-17
6.910 0 4.487270416701070e-03 1.209593177401784e-04 1.362124593077891e-04 1.178082618480772e-04 1.477960734764716e-05 1.516818430981614e-04 7.684707446707033e-05 1.156908324272291e-04 1.215475585661373e-04 9.747888287033098e-05 1.186109947256345e-04 1.118381969689919e-04 1.151534439566904e-04 1.060227505188622e-04 -4.142855817265044e-05 1.465450253396667e-04 0 0 0 0 0 0 0 0 1.07032438468e-15 2.10904427603e-16 4.71611004372e-17 2.96664819446e-17 1.37300652618e-16 3.65511657399e-16 3.0960748288e-16 4.95615918097e-17
6.950 0 5.059816955210664e-03 1.152402319560944e-04 1.312348780870809e-04 1.144171115516181e-04 1.236339176944078e-04 1.317224527694644e-04 1.230282828584229e-04 8.486025660537133e-05 9.712172604492852e-05 9.342249756283248e-05 1.432271894977580e-04 8.758326622208992e-05 1.074515380310528e-04 8.800551103683474e-05 -1.534418747817245e-04 1.363634247517242e-04 0 0 0 0 0 0 0 0 6.64399091299e-16 8.09085871217e-17 4.07795542126e-16 4.22893057378e-16 2.85145171364e-17 2.41993924899e-16 5.28006458e-17 2.75495772029e-16
6.990 0 6.296611601135967e-03 1.074953961346568e-04 1.264278335017212e-04 9.743549917386009e-05 -1.073062932521053e-04 1.452537753002697e-04 2.983988835968728e-04 8.567042063127421e-05 2.794309685647233e-05 8.845358884348927e-05 1.540002537450645e-04 8.092347983683190e-05 1.543994149174635e-04 1.036303629598057e-04 1.487840934700156e-04 1.277740196417150e-04 0 0 0 0 0 0 0 0 4.03323208165e-15 2.78802588655e-16 1.05303136003e-16 1.27176914833e-16 2.76708723209e-17 6.44829242086e-17 4.63496428738e-16 1.56125112838e-17
7.030 0 7.392908857343498e-03 9.938826080684792e-05 9.364316235774404e-05 8.974551913087174e-05 -5.789538602754151e-05 1.294065322597239e-04 5.061086090265061e-05 8.811586368215920e-05 1.670665043927129e-04 1.005907270645241e-04 1.295342218428931e-04 8.326976173274388e-05 3.344301283863919e-05 9.199463986978128e-05 2.998492266850167e-04 1.292365904302663e-04 0 0 0 0 0 0 0 0 3.49806988931e-15 4.40457132572e-17 4.1511390679e-17 4.93854089567e-17 2.87096735274e-16 1.06902334207e-16 3.91871322718e-17 1.66967134563e-17
7.150 0 1.140780674934667e-02 1.278219980957215e-04 1.047340412911526e-04 7.748494024500262e-05 -8.963879643335541e-05 1.321300139799100e-04 2.665497921177432e-04 1.036825689443787e-04 1.238905911017080e-04 8.803570630547435e-05 1.030326065932526e-04 9.073762874014270e-05 1.434409455399346e-04 8.597366604743235e-05 -1.208879762106422e-04 1.344878957874394e-04 0 0 0 0 0 0 0 0 4.66692656742e-14 1.52601455777e-16 4.45878143435e-17 2.56793284553e-16 2.92002750105e-16 2.52592001135e-16 6.54044960552e-17 3.57800269447e-16
7.200 0 1.278426203250466e-02 1.152650246960045e-04 4.489408621066442e-05 1.104516840009686e-04 -1.481218225717698e-04 1.608157336902526e-04 1.136878943753425e-04 9.296196876284808e-05 9.081035271507612e-05 1.338900555107027e-04 2.069120786164573e-04 1.033226465473059e-04 7.255116429824984e-05 9.783813423676079e-05 1.881078469845585e-04 1.963718051940444e-04 0 0 0 0 0 0 0 0 4.65946725647e-15 3.55753837847e-17 2.30176121219e-16 3.42499466288e-16 2.3879552849e-17 4.572893713e-16 4.984619488e-17 4.4151422969e-16
7.280 0 1.623065534681371e-02 1.301334321285973e-04 9.455260340859550e-05 1.000033546220708e-04 -1.076160368521969e-04 1.124982556841513e-04 1.771518647096293e-04 1.000171774074048e-04 1.559809664845241e-04 1.037854064955838e-04 1.359756048101179e-04 1.006126781990095e-04 2.531290556238237e-04 1.028366547246155e-04 8.255553526496373e-05 1.344325109625905e-04 0 0 0 0 0 0 0 0 1.37112543541e-14 4.49943901581e-18 1.96891114523e-16 3.70715827827e-16 4.75910543613e-16 1.17906986258e-16 1.76291273246e-16 3.62801151968e-17
7.373 0 2.047121111833268e-02 1.449422389896513e-04 1.675280703552928e-04 9.222997907213283e-05 2.054365465605897e-04 1.276064478518218e-04 5.031049869475446e-05 9.873848013484295e-05 8.175120316965418e-05 8.091458718209351e-05 9.204434059651425e-05 1.002387587625712e-04 1.087098583876992e-04 1.113230942379233e-04 -1.609975308224941e-05 1.080038968517782e-04 0 0 0 0 0 0 0 0 3.26787208405e-14 2.92815901734e-16 4.10289207123e-16 4.55364912444e-17 4.58210943147e-17 1.42572585682e-17 3.00798340229e-16 4.94091258792e-17
7.500 0 2.666608225919163e-02 3.913929141791663e-04 8.249390363680750e-05 1.211691524523892e-04 5.748737967399761e-04 2.226838840964711e-04 7.017948961613311e-05 1.264899373923882e-04 2.286284707610698e-04 1.281274339119093e-04 1.734020525526638e-04 2.070819153629779e-04 1.586932256583173e-04 1.168401928633730e-04 -3.751521817928113e-04 2.919696736441993e-04 0 0 0 0 0 0 0 0 8.36830604811e-15 7.49454751731e-18 2.38524477947e-17 3.31088238423e-17 6.97955148538e-17 3.36211093688e-16 3.17291765778e-16 1.88705388121e-16
7.596 0 3.221458619188926e-02 1.300789865812814e-04 1.883338968599426e-04 1.080205647053495e-04 2.741344696504030e-04 1.280478369966769e-04 2.786356228890268e-04 8.588186485029683e-05 3.289423248536074e-05 9.329445388296274e-05 4.657660704195018e-05 1.018486637589268e-04 7.961628109193246e-05 1.038537207365227e-04 1.906141536137740e-04 1.283688150638201e-04 0 0 0 0 0 0 0 0 1.07414077632e-14 5.74085050331e-17 4.02997947513e-16 2.6834003769e-17 3.92548949076e-17 4.98258660893e-17 3.24583025388e-17 2.26001942855e-16
7.650 0 3.412850733774431e-02 4.718526816768266e-04 2.088297833284112e-04 9.270196500677869e-05 1.191537366326236e-04 3.248161075892603e-04 2.064372650571509e-04 1.635399122380867e-04 2.185240313832474e-04 1.826819741994995e-04 1.210680009153648e-04 2.664097846409936e-04 2.784281828085616e-04 1.429634656743030e-04 4.490754053034942e-06 2.800530381885772e-04 0 0 0 0 0 0 0 0 4.43048375764e-14 4.11210778969e-16 3.76407889233e-16 1.5092094241e-16 2.47387830707e-16 3.64806925987e-16 4.38397148445e-16 4.94243724723e-18
7.825 0 4.542135886235577e-02 4.811756700004052e-04 4.091433677943500e-04 1.479404317442420e-04 -1.841020564179735e-04 2.774964405861939e-04 2.962633406838069e-04 1.685388873669251e-04 3.603561697363121e-04 2.160223492082466e-04 4.366630310823728e-04 2.391073398709439e-04 4.409830156192731e-04 1.567816411757967e-04 -3.630909769119645e-05 2.766473409623302e-04 0 0 0 0 0 0 0 0 4.42285097435e-14 3.49980461278e-16 2.65087431173e-17 1.9309640692e-16 3.12141805459e-16 3.72802917009e-16 2.73110527249e-16 3.55076211489e-18


==> anc/48x12/poll_v_beta_const_flow_1.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.664 4.100000000000000e-01 3.257242384375545e-02 9.136343402225241e-04 4.928197181604488e-04 2.187489859312186e-04 3.290499207767888e-04 3.118994122649817e-04 6.264708679746475e-05 1.195818668601868e-04 3.474282923044523e-04 1.833166978029413e-04 1.444101811228278e-04 1.140180935271307e-04 9.491522506667739e-05 1.174344768851685e-04 1.018647605943432e-04 1.870266649064698e-04 0 0 0 0 0 0 0 0 0.000351702107155 8.25246467845e-06 1.58945835278e-05 4.08379716365e-07 7.71271727452e-07 4.88050510317e-06 1.69860434388e-06 6.87061356166e-06
6.700 4.400000000000000e-01 4.202894385901250e-02 8.095362989429378e-04 3.600541918612281e-04 1.950685928834052e-04 7.887213093406473e-04 2.996040992278161e-04 2.865848135425279e-04 1.363719015780242e-04 3.190930887015150e-04 1.309130528967055e-04 8.448435875743669e-05 9.551472018828122e-05 9.824967620587829e-05 1.014336548315725e-04 1.529829792705150e-04 1.241039357342211e-04 0 0 0 0 0 0 0 0 0.000390343634712 3.60924502923e-06 2.07796559826e-05 3.96783688472e-07 9.68315615485e-07 3.27115875256e-06 1.72212348052e-06 6.27792279515e-07
6.740 4.800000000000000e-01 5.973935378616729e-02 1.053337387282148e-03 6.272939205440908e-04 2.205779447979954e-04 2.709380171812870e-03 3.432719604491329e-04 2.069492782372762e-04 1.325578256689860e-04 3.309839356896148e-04 1.127359860452698e-04 1.031135479959608e-04 1.024862768486588e-04 2.007233332389228e-04 1.135264375197155e-04 2.177335418640343e-04 1.634922802702190e-04 0 0 0 0 0 0 0 0 6.80746957327e-05 1.94873660991e-06 6.22005021713e-06 4.59172427238e-08 4.49121704385e-07 4.34604377039e-07 2.53164424077e-07 5.24068539657e-08
6.770 5.100000000000000e-01 7.412711673513690e-02 1.473415473547990e-03 1.130273160409806e-03 2.022509060055998e-04 3.693174615577425e-03 3.499922262517353e-04 3.038291017239009e-04 1.274798102791331e-04 3.425772183572302e-05 1.070938508105214e-04 3.059716031354845e-04 8.760782442540979e-05 2.417778871834460e-04 1.003568642682124e-04 2.273157958863028e-04 1.283826882208189e-04 0 0 0 0 0 0 0 0 0.000285991132263 1.40724679402e-05 3.23753339526e-05 2.2545773931e-06 1.63302001277e-07 6.88997954845e-08 2.08969498955e-06 4.95743081697e-07
6.800 5.400000000000000e-01 9.037172700689991e-02 1.372249112923326e-03 2.152635411573174e-03 2.550293044323135e-04 5.272772940181610e-03 4.326148635562121e-04 1.375372038463839e-04 1.443841269939440e-04 3.324033919486200e-05 1.192665340772282e-04 1.538103186277377e-04 1.033482003941758e-04 2.011190681255997e-04 1.139648360064349e-04 -1.524919417217830e-04 1.664641649882364e-04 0 0 0 0 0 0 0 0 0.000291625586 1.53090049368e-05 3.55366499884e-05 7.42634723839e-08 8.83945451338e-07 3.90665528262e-07 1.34726294003e-08 4.85920353217e-07
6.840 5.800000000000000e-01 1.269146485710585e-01 1.728155187349011e-03 4.221555920091242e-03 2.718194500575474e-04 1.012353919283854e-02 4.854852804940507e-04 5.770539444918448e-05 1.502955933609884e-04 4.292899728130038e-04 1.637230737441756e-04 1.138027999637270e-04 1.041847107972512e-04 1.903225375402671e-04 1.197862160950717e-04 5.599303335247956e-05 1.647067321309128e-04 0 0 0 0 0 0 0 0 0.000207449562059 1.63689156112e-05 3.60576592385e-05 3.59901572184e-07 1.416682973e-06 4.97572926727e-07 5.46390203267e-07 6.2888593318e-07
6.860 6.000000000000000e-01 1.413986270712744e-01 1.745489692846249e-03 4.258078028827440e-03 2.800308927274268e-04 1.220503305355714e-02 5.615009035991161e-04 2.014090467174978e-04 1.643965325437822e-04 3.981427843880929e-04 1.723155709851676e-04 2.456202390753118e-04 1.366102155517602e-04 2.354952207974598e-04 1.352391087591338e-04 4.800688391981941e-04 1.887346397516389e-04 0 0 0 0 0 0 0 0 0.000774632757274 6.27758052274e-05 0.000150828209957 1.2009977185e-06 1.68264593809e-06 3.21337042631e-06 2.59713594346e-06 3.04289741219e-06
6.880 6.300000000000000e-01 1.509874397735280e-01 1.833647939754413e-03 5.103626531132143e-03 3.494599339400610e-04 1.423318441607782e-02 6.029225600443507e-04 2.491064787950908e-04 1.703357039976789e-04 5.360676874893342e-05 1.516359480834560e-04 3.257433796511042e-05 1.104060264746114e-04 1.560993727008361e-04 1.330132733534512e-04 -1.763848741219916e-04 1.824869036089875e-04 0 0 0 0 0 0 0 0 0.000593145287472 5.32135284579e-05 0.000122592414622 6.42747236909e-07 5.07368415657e-06 4.4982307191e-07 3.48549252164e-07 1.78608245401e-06
6.910 6.600000000000000e-01 1.922069464643407e-01 2.045382259284900e-03 9.462766647439761e-03 4.203312747653353e-04 2.203285081176520e-02 7.826445299395590e-04 3.852027906919219e-04 1.811599169597928e-04 5.655032664491273e-04 2.640157051725499e-04 3.881418281104661e-04 1.189182625088924e-04 1.908939654452855e-04 1.584469818129716e-04 -9.269230912279483e-05 2.128011803151900e-04 0 0 0 0 0 0 0 0 0.000986188162341 0.00011832306314 0.000250571445665 6.27196593892e-06 1.32408288191e-05 7.52347902466e-07 2.26521278229e-06 5.52298408119e-06
6.950 7.200000000000000e-01 2.295912802963587e-01 2.224120302369001e-03 1.384839672705960e-02 4.265458823978094e-04 3.193678237816745e-02 8.648830551777392e-04 5.941326499028980e-04 2.040345470100483e-04 1.604300175823633e-03 3.025784232431478e-04 1.429095475698900e-04 1.431368064574158e-04 2.557707203411333e-04 1.624108119681003e-04 3.470311407483033e-04 2.279559390484108e-04 0 0 0 0 0 0 0 0 0.000948532049641 0.00014217792034 0.000297997647433 2.5320028821e-06 1.93744959664e-05 2.11982132911e-06 1.00031399987e-06 4.6734643737e-06
6.990 7.700000000000000e-01 2.843912869349819e-01 2.667126850272797e-03 2.204412471153580e-02 6.812214479785545e-04 4.938846310436990e-02 1.150837515721687e-03 5.500977247828079e-04 2.115528500678286e-04 2.143444475862789e-03 3.196469491812656e-04 4.078934353740086e-04 1.711863095296959e-04 6.392862142062631e-04 1.785866418259414e-04 2.811293246052391e-04 2.802224864242091e-04 0 0 0 0 0 0 0 0 0.000713205866982 0.000136571558736 0.00027575333697 5.42486181281e-06 2.37068189628e-05 8.90623256009e-07 1.28427464926e-06 4.68553146761e-07
7.030 8.300000000000000e-01 3.412058056190799e-01 2.634553988575944e-03 3.286195194057419e-02 6.825861119189555e-04 7.157863945015369e-02 1.338779725712258e-03 1.162526666437957e-03 2.245737491526561e-04 4.933845667781448e-03 3.125664654087550e-04 1.329037540193958e-04 1.655776782527907e-04 3.534615443945958e-04 1.993519076935573e-04 1.461721174341700e-04 3.128359473500065e-04 0 0 0 0 0 0 0 0 0.00086678044608 0.000206265059674 0.000402773300454 1.2999867358e-05 4.74659913614e-05 1.7239364336e-06 7.58876739404e-07 4.55201148317e-06
7.150 1.040000000000000e+00 5.169792968389728e-01 3.249363084615270e-03 8.542438487776428e-02 1.292942869210718e-03 1.707447248207380e-01 2.424271247852145e-03 5.482771679391790e-03 3.375542988576913e-04 2.010358615913356e-02 7.203685919354915e-04 3.236362935384757e-04 2.203366757028118e-04 7.184903325023997e-04 2.840827862849932e-04 1.712308544746216e-03 4.649839417968753e-04 0 0 0 0 0 0 0 0 0.000487385723973 0.000198381117964 0.000356932145738 2.53270548918e-05 7.32547623336e-05 7.96724975243e-08 4.0986116704e-06 1.03866144762e-05
7.200 1.140000000000000e+00 5.958714331438439e-01 3.898778948941454e-03 1.184689304306881e-01 1.892329668328308e-03 2.299634766145418e-01 3.348573343040204e-03 1.131839018312486e-02 5.122691087110910e-04 3.340755846969942e-02 1.038480757529656e-03 8.356036572466527e-04 3.576126773741258e-04 2.392271341681080e-03 4.385220035009592e-04 3.861054367100385e-03 5.395044422331519e-04 0 0 0 0 0 0 0 0 0.000712392799844 0.000349229551688 0.000611405573542 5.79534755249e-05 0.000155263256499 5.41863933965e-06 1.79141317011e-05 2.64158840404e-05
7.280 1.320000000000000e+00 7.458349883976156e-01 3.832699233058472e-03 2.036313546361646e-01 2.627649165941087e-03 3.752882718573254e-01 4.371290249733943e-03 2.750258099440873e-02 8.645169639612724e-04 7.546566197059718e-02 1.913284014282584e-03 2.453394932139549e-03 3.746231422698688e-04 7.933648055814242e-03 6.445737432059431e-04 1.105335001745523e-02 8.983812042916001e-04 0 0 0 0 0 0 0 0 0.000816623059616 0.000547830292165 0.000912469961325 0.000130011339409 0.000322567620897 1.57270749695e-05 5.21288812642e-05 7.59579283552e-05
7.373 1.570000000000000e+00 9.260735944346670e-01 3.919768399096210e-03 3.389676046708048e-01 3.606642124401299e-03 5.970020325771628e-01 5.948404224985559e-03 6.379168732939275e-02 1.275705014015662e-03 1.639767056020534e-01 3.094120201431649e-03 6.507336671064449e-03 5.326552290513817e-04 2.326184882490048e-02 1.078666018915274e-03 3.458059200120343e-02 1.524497887615062e-03 0 0 0 0 0 0 0 0 0.00137190643133 0.0012445667252 0.00197543978984 0.000418583776107 0.000960575379947 6.58787661556e-05 0.0002162805003 0.000307983640697
7.500 1.970000000000000e+00 1.172190399928536e+00 1.398962623385583e-02 5.935495396798462e-01 1.829554299761228e-02 9.926819481468316e-01 2.835788725068078e-02 1.668656750424079e-01 9.109920193671713e-03 3.906854781213424e-01 2.023446548523268e-02 3.021298793190683e-02 2.129724493338004e-03 9.078707353272411e-02 6.977359392119677e-03 1.275084410618406e-01 9.997874119314220e-03 0 0 0 0 0 0 0 0 0.00101882973146 0.00128164150115 0.00192970328817 0.000644386167592 0.00133977760066 0.000170467867893 0.000474398324976 0.000639244424159
7.596 2.330000000000000e+00 1.362663935040050e+00 4.433304726366296e-03 8.598727891277841e-01 7.149775984228842e-03 1.386847332244174e+00 1.028707467190356e-02 3.218959933594339e-01 5.095425764306766e-03 6.993375120836990e-01 9.607697616766187e-03 7.856559135652437e-02 2.321979757553168e-03 2.164107472239417e-01 5.102473875172047e-03 2.922626230329673e-01 6.468908077529957e-03 0 0 0 0 0 0 0 0 0.00045463634005 0.000708573599784 0.00102968424417 0.000472093462434 0.000912127713699 0.000178818415224 0.000437824192942 0.000566406863967
7.650 2.560000000000000e+00 1.432176720139267e+00 1.038326855124890e-02 9.688380879928585e-01 1.773843561154515e-02 1.545177945215316e+00 2.510070885527836e-02 3.966613989431224e-01 1.410523218415271e-02 8.429250362409487e-01 2.485942156067951e-02 1.091157743656442e-01 7.581311144762924e-03 2.899236250433243e-01 1.548178716566957e-02 3.868309686495992e-01 1.866429771345875e-02 0 0 0 0 0 0 0 0 0.00111263574927 0.00185576182586 0.00266853619532 0.00134511864612 0.00255054031495 0.000566528621644 0.00134760921132 0.0017270261676
7.825 3.480000000000000e+00 1.768658010862447e+00 1.524024617119602e-02 1.625725655829118e+00 3.310548518820036e-02 2.465046001161917e+00 4.558199078033789e-02 9.856601427965751e-01 3.353432504480321e-02 1.900487027673615e+00 5.859909005843416e-02 4.321017232449510e-01 2.124561236455723e-02 9.982892931836289e-01 4.498897827865109e-02 1.270572570883851e+00 5.558786730936120e-02 0 0 0 0 0 0 0 0 0.000457882182447 0.00103882935912 0.00141997043192 0.00111558014558 0.00191835081361 0.000746600063951 0.00154818792863 0.00189430367385


==> anc/48x12/poll_v_beta_const_flow_2.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.664 1.660000000000000e+00 1.192954402418838e-01 2.855483642459962e-03 4.882657808110584e-03 5.788450382183472e-04 1.183683951783637e-02 1.179307237987169e-03 4.056324487494544e-04 3.956791603084831e-04 2.956297631177937e-04 4.484379428080165e-04 2.460029375835718e-04 2.697857073728991e-04 1.400518681510487e-04 2.302168851302976e-04 -3.168388511252033e-04 4.259870107034352e-04 0 0 0 0 0 0 0 0 0.000251495664116 2.19285982894e-05 5.84643252636e-05 1.46864872045e-06 3.33567562521e-06 4.39792865572e-07 7.87349135951e-07 2.0680915662e-06
6.700 1.780000000000000e+00 1.462153688554918e-01 2.520348891715520e-03 7.145513829956100e-03 6.649324932638647e-04 1.734781724443933e-02 1.142897175506690e-03 2.374506704621628e-04 3.106736167658651e-04 1.488038075975187e-03 3.742497181297957e-04 3.744059680871836e-04 2.191152015256776e-04 5.243404108657442e-04 2.244952010257801e-04 5.631552711533904e-04 3.479950604326630e-04 0 0 0 0 0 0 0 0 0.000304861957508 3.96451069939e-05 8.11929833607e-05 1.43302710184e-06 8.65127370481e-06 6.83715254816e-07 1.18295473626e-06 1.61224080261e-06
6.740 1.920000000000000e+00 1.936362274750389e-01 3.106619301189952e-03 1.300459651391653e-02 8.123578477454125e-04 3.028440336991599e-02 1.597345317055632e-03 4.401584399164698e-04 3.616727069013303e-04 1.727878273321431e-03 3.832353656370680e-04 3.144802858759445e-04 2.066888626229220e-04 3.740093558298758e-04 2.700942039799746e-04 -4.943325960348702e-05 3.589341839507074e-04 0 0 0 0 0 0 0 0 0.000160713445961 2.73678218835e-05 5.4824300384e-05 1.72072417753e-06 5.22734630857e-06 7.61039881055e-07 3.83614441876e-07 7.25648022913e-07
6.770 2.030000000000000e+00 2.338655712979781e-01 4.414339739797067e-03 2.206900858776245e-02 1.093521237204381e-03 4.411294744396040e-02 1.996766629241105e-03 1.059731963563819e-03 3.550275408518300e-04 3.836205288660996e-03 5.947715683909685e-04 2.954224972536103e-04 2.434001320215423e-04 2.979819165685603e-04 3.634584279481831e-04 9.418624628615072e-05 5.035406015415796e-04 0 0 0 0 0 0 0 0 0.000166613008978 3.58686918625e-05 6.82166708604e-05 3.04292350382e-06 8.950837081e-06 1.8882113439e-07 1.6105523756e-07 8.72357073851e-07
6.800 2.150000000000000e+00 2.745922649422952e-01 3.743693231370884e-03 2.870805488745977e-02 1.323473494207556e-03 5.921526725274196e-02 2.209041906247028e-03 1.511846199642968e-03 3.715500045316384e-04 5.470691171135315e-03 7.297360856295183e-04 3.047373754568979e-04 2.851766929718667e-04 9.570896667231674e-04 3.870224775829248e-04 5.920886149364386e-04 4.767690654690797e-04 0 0 0 0 0 0 0 0 0.000238501667295 6.01074095598e-05 0.000114292818642 5.23353699297e-06 1.68677984853e-05 3.54148689102e-07 1.49690416217e-06 2.39546053344e-06
6.840 2.320000000000000e+00 3.737913913805953e-01 5.158585233766303e-03 5.522664376669762e-02 1.780489626087098e-03 1.088197036100243e-01 3.201141946200916e-03 4.018931094605541e-03 5.282853494705361e-04 1.362220933808601e-02 9.009525343365549e-04 2.514057191007244e-04 3.370285610422144e-04 8.939951324972151e-04 4.262168204106804e-04 1.522130951414817e-03 5.582755804580843e-04 0 0 0 0 0 0 0 0 0.000463576783595 0.000163936898598 0.000294781021024 2.20668514555e-05 6.2685252686e-05 1.93776774772e-06 6.57647588122e-06 1.06504790448e-05
6.860 2.410000000000000e+00 4.094669663173879e-01 4.614414234180753e-03 6.211306378883943e-02 1.576179932126169e-03 1.278520850470606e-01 2.949566647746604e-03 4.820795644309703e-03 6.037683481004794e-04 1.579397249260927e-02 9.589697454429168e-04 6.140191744891300e-04 3.495158911760925e-04 1.196698927190630e-03 4.864411816146798e-04 1.539602269380329e-03 7.853574915922909e-04 0 0 0 0 0 0 0 0 0.000543829445388 0.000202781848039 0.000369790800061 2.68900879797e-05 8.11933741093e-05 9.0669917413e-07 8.36305550063e-06 1.51800563803e-05
6.880 2.510000000000000e+00 4.273527546230262e-01 4.827843525476640e-03 7.000574726877667e-02 1.927718608228633e-03 1.379647802758426e-01 3.433900777027178e-03 6.938707978138186e-03 7.223434449584339e-04 1.824706425175519e-02 1.144777017555871e-03 1.198355784748289e-03 4.114525108038422e-04 2.059116547733687e-03 5.384933739264598e-04 2.754982749064164e-03 6.582154840535231e-04 0 0 0 0 0 0 0 0 0.000158870060974 6.36378686233e-05 0.000112985373157 1.00674767718e-05 2.59502757448e-05 1.61647313171e-06 3.20534210631e-06 4.73286768584e-06
6.910 2.660000000000000e+00 5.339537668363398e-01 5.175341130948302e-03 1.132324879467595e-01 2.874604481837706e-03 2.125023875115404e-01 4.967794633654404e-03 1.383656009791790e-02 8.604529117712035e-04 3.714465126319076e-02 2.035437915684956e-03 7.589758795948771e-04 4.255998990785663e-04 3.379420312759516e-03 7.145991115230852e-04 5.716934017707041e-03 1.021736971854348e-03 0 0 0 0 0 0 0 0 0.00052944106866 0.00026920106424 0.00046271512046 5.52811020821e-05 0.000139854223309 5.10970502512e-06 2.10591348005e-05 3.3419270813e-05
6.950 2.870000000000000e+00 6.088070458229827e-01 5.669754616738537e-03 1.507064656296814e-01 2.945461440621935e-03 2.789520792255946e-01 4.960700651998500e-03 2.095294324518367e-02 1.070791412496555e-03 5.655416430185536e-02 2.034408472606356e-03 1.792997712626835e-03 3.924387665181463e-04 6.330068073861882e-03 8.093907590559478e-04 9.438469274522082e-03 1.130817099159138e-03 0 0 0 0 0 0 0 0 0.000644532115017 0.000386932332319 0.000648664964405 9.61811340163e-05 0.000228691554745 1.24257408832e-05 4.14328201481e-05 5.67724220079e-05
6.990 3.090000000000000e+00 7.294052782689709e-01 6.447989797719174e-03 2.218864467745022e-01 4.847567467415136e-03 3.980637490867507e-01 7.713709016486405e-03 3.697952167137230e-02 1.931825907220749e-03 9.806938323592035e-02 3.955388403208533e-03 3.561830981568378e-03 8.138705586570838e-04 1.267891844378019e-02 1.420159138587551e-03 1.924966454862338e-02 1.914947480911769e-03 0 0 0 0 0 0 0 0 4.333848029e-06 3.19511849781e-06 5.19261324933e-06 9.60082027698e-07 2.24332157965e-06 1.41512211622e-07 4.9422931981e-07 7.10412876619e-07
7.030 3.330000000000000e+00 8.488809208058357e-01 6.302034173984631e-03 3.097592519992263e-01 4.989225765334397e-03 5.386589426210170e-01 8.197631322185980e-03 6.510370163426510e-02 2.007256746675609e-03 1.592687846081481e-01 4.255074717715501e-03 9.630354670521863e-03 9.384756496271206e-04 2.943460174002391e-02 1.684087434366480e-03 4.078422465633000e-02 2.218967318445635e-03 0 0 0 0 0 0 0 0 0.000190720882836 0.000168496947226 0.000265120113017 6.19717246651e-05 0.000135438253148 1.31304316219e-05 3.70750925239e-05 4.987815503e-05
7.150 4.170000000000000e+00 1.166429637132287e+00 6.573303835317830e-03 6.291724649583720e-01 7.980722066895887e-03 1.034741814683772e+00 1.205177681413943e-02 2.074630336892721e-01 4.508184477988307e-03 4.598897625532260e-01 9.122931481376025e-03 4.697284075172672e-02 1.913183201698551e-03 1.304009771601314e-01 4.327493336542181e-03 1.770098764961132e-01 5.677304592377110e-03 0 0 0 0 0 0 0 0 0.000606072517713 0.000792102998628 0.00117959075623 0.000455862261728 0.000904474964774 0.000156974005173 0.000389040056869 0.000505358620887
7.200 4.570000000000000e+00 1.295545407438281e+00 7.757410515811953e-03 7.987426448112823e-01 1.131356438166165e-02 1.287178658575481e+00 1.655119841838953e-02 3.103419508462726e-01 7.856940132577555e-03 6.612783497273033e-01 1.471158551760918e-02 8.632510187211524e-02 3.663105428280734e-03 2.253180499636024e-01 7.902579157725992e-03 2.993066384223723e-01 1.005247734024215e-02 0 0 0 0 0 0 0 0 0.000192592411719 0.000288288679718 0.000420343504519 0.000194063574727 0.000371518448697 8.03783732848e-05 0.000189460275398 0.000242223630628
7.280 5.290000000000000e+00 1.529376485460703e+00 6.604833509425151e-03 1.179203364351030e+00 1.202119813067848e-02 1.834839759321603e+00 1.689563774515226e-02 5.960467481501202e-01 1.103581303709672e-02 1.194999701807978e+00 1.958493241686595e-02 2.218392077747039e-01 6.907106229038147e-03 5.322865333327601e-01 1.460256246066647e-02 6.866225665874605e-01 1.814122680778527e-02 0 0 0 0 0 0 0 0 1.7386909297e-05 3.24071289699e-05 4.56417083969e-05 2.83838128798e-05 5.10883420219e-05 1.56773222961e-05 3.41494822399e-05 4.25325145396e-05
7.373 6.260000000000000e+00 1.773708060988976e+00 6.107889498864953e-03 1.664841950960217e+00 1.419451017727101e-02 2.512035694388465e+00 1.935649445783928e-02 1.057882038815782e+00 1.614853347430067e-02 2.011610437226869e+00 2.745550398429957e-02 5.002599797442506e-01 1.197964032225945e-02 1.128222032329338e+00 2.413929403329753e-02 1.424171752513684e+00 2.938045677433351e-02 0 0 0 0 0 0 0 0 0.000296352868976 0.000673109940217 0.000918676358465 0.000743820835782 0.00126645731687 0.000530072693251 0.00107434477934 0.00130491651368


==> anc/48x12/poll_v_beta_const_flow_3.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.664 3.720000000000000e+00 2.149106853013904e-01 4.868248349548274e-03 2.041542944325195e-02 1.388893703223050e-03 4.544918667285405e-02 2.518857917196441e-03 3.848007826927141e-04 5.815689826624076e-04 3.857247116450002e-03 8.328990528424196e-04 4.029144774426562e-04 4.686269369108436e-04 6.489590777558330e-04 4.963165745619311e-04 3.132222115059475e-04 5.587656177900293e-04 0 0 0 0 0 0 0 0 0.00019427328339 4.7991390952e-05 9.30341144541e-05 6.98667675714e-07 1.422391578e-05 1.18835645266e-06 1.48189843283e-06 6.99213757947e-07
6.700 3.990000000000000e+00 2.614964750666814e-01 4.260217788639418e-03 3.147932225020025e-02 1.639169574703303e-03 6.276473212635261e-02 2.680415886015903e-03 2.213680325701600e-03 6.103304752533291e-04 8.425940751930511e-03 1.025953996018547e-03 2.459866441954877e-04 4.007104090003266e-04 1.114903513611183e-03 4.895916001771574e-04 2.168379120937662e-03 6.925635866120793e-04 0 0 0 0 0 0 0 0 0.000181617260681 5.39071967003e-05 9.56518784526e-05 6.3874444916e-06 1.94484070805e-05 5.27799594877e-08 2.12020373118e-06 3.54038743766e-06
6.740 4.320000000000000e+00 3.410196136846844e-01 5.403222826298685e-03 5.322288322857026e-02 2.125933130891255e-03 1.041970134659385e-01 3.952340744880004e-03 5.498549713230806e-03 8.227561202189697e-04 1.616096440933896e-02 1.260470276896572e-03 5.792616730222683e-04 3.917340466721231e-04 1.327341046451422e-03 5.206232889386013e-04 2.177969609159993e-03 7.774510555676157e-04 0 0 0 0 0 0 0 0 0.000258289327316 9.79954204297e-05 0.000171879766062 1.76885279492e-05 4.6712608461e-05 5.84953076732e-07 7.72995617858e-06 1.28319162e-05
6.770 4.570000000000000e+00 4.094944707152121e-01 7.498754450890262e-03 8.027519774815536e-02 3.262704624772568e-03 1.508024569091322e-01 5.583120784828850e-03 1.023413198385064e-02 1.039775452577368e-03 2.779381707824267e-02 2.012347780262061e-03 7.196866033693282e-04 5.154423268651915e-04 2.922787652876281e-03 8.188087511043960e-04 5.269301289506530e-03 1.216328693467197e-03 0 0 0 0 0 0 0 0 0.000117026416212 5.33882956554e-05 9.36685481322e-05 1.14616451506e-05 2.90956435427e-05 1.03572371033e-06 5.49935882628e-06 7.32744420653e-06
6.800 4.840000000000000e+00 4.750768803246994e-01 6.021629085370599e-03 1.069279509074158e-01 3.531660974778439e-03 1.980269846239007e-01 5.767341236739696e-03 1.464629661659611e-02 1.408940339431308e-03 4.045918865416304e-02 2.412254706679324e-03 1.805689591268859e-03 7.709897296054604e-04 5.507221551829932e-03 1.005197785261671e-03 7.606031529526054e-03 1.331501623444053e-03 0 0 0 0 0 0 0 0 0.000220256646699 0.000117610506416 0.000198898667901 2.78424780961e-05 6.8719948363e-05 2.84927630886e-06 1.18201620899e-05 1.82459190061e-05
6.840 5.230000000000000e+00 6.427195104512288e-01 8.676061510608884e-03 1.998615310935946e-01 5.819975642084496e-03 3.519332556530756e-01 9.498991689080029e-03 3.988239688486962e-02 2.103287026616562e-03 9.958979021483572e-02 4.327790579281537e-03 5.071388149563442e-03 8.418319720212093e-04 1.839143976061752e-02 1.511611272126833e-03 2.655650519239050e-02 2.100932517523499e-03 0 0 0 0 0 0 0 0 5.33781937713e-05 3.88192094054e-05 6.24039359244e-05 1.34034004304e-05 2.96266854643e-05 2.72401385656e-06 8.25240828248e-06 1.13155256095e-05
6.860 5.430000000000000e+00 6.975208358814776e-01 7.770517772207742e-03 2.284028609244099e-01 4.961859292067948e-03 4.062957084506905e-01 8.628260607999831e-03 4.633460611900982e-02 2.153461676389311e-03 1.182431515389958e-01 4.271941838198377e-03 6.602552865800055e-03 1.208558049576652e-03 2.254334618174380e-02 2.043969096650981e-03 3.280297295993677e-02 2.532742194962181e-03 0 0 0 0 0 0 0 0 0.000252892876478 0.00019874865041 0.000315745109691 6.99908791098e-05 0.000156703459996 1.47950740101e-05 4.37426563438e-05 6.04978959368e-05
6.880 5.640000000000000e+00 7.228133428833745e-01 7.929598625134140e-03 2.486180288353770e-01 5.864670951333611e-03 4.349928573609504e-01 9.522029517702693e-03 5.583826272820284e-02 2.649426510218217e-03 1.329208605329356e-01 5.211284780242167e-03 1.084340968725117e-02 1.278491964041111e-03 2.800311257718565e-02 2.365752376673349e-03 3.882009008045017e-02 3.024798511252609e-03 0 0 0 0 0 0 0 0 0.000355288908375 0.000289205724377 0.00045972358795 0.000108815649403 0.000238564199936 2.67558356512e-05 7.25200962856e-05 9.78925376502e-05
6.910 5.980000000000000e+00 8.919457819266874e-01 8.093835442875280e-03 3.829130499984520e-01 7.881767070892101e-03 6.469600457466194e-01 1.235117621081341e-02 1.078484871735080e-01 4.110402901770096e-03 2.458613934056525e-01 8.318598872312254e-03 2.188338031306393e-02 1.872189713453533e-03 6.362864693147337e-02 4.032285542939222e-03 8.755376330146361e-02 5.348408286375742e-03 0 0 0 0 0 0 0 0 0.000374258292313 0.000377306311548 0.000581072987381 0.000178406379492 0.000369355039348 5.44447601361e-05 0.000140833422527 0.000185083045936
6.950 6.450000000000000e+00 1.001780470164899e+00 9.098322324664496e-03 4.962204965012288e-01 9.078126854335877e-03 8.215404306597097e-01 1.386242361202366e-02 1.646167134770260e-01 4.807229727559636e-03 3.593310918971418e-01 9.270579296552084e-03 4.145018707326422e-02 2.302988006449136e-03 1.086934740494594e-01 4.608638072267482e-03 1.438675626694379e-01 5.820270524146788e-03 0 0 0 0 0 0 0 0 0.000305912645101 0.000356088384771 0.00053552951929 0.000198813869974 0.000393938768858 7.40827408358e-05 0.000176923253541 0.000227556415562
6.990 6.950000000000000e+00 1.179946614683501e+00 9.590559274391272e-03 6.998945446171193e-01 1.297254722146263e-02 1.128523400989189e+00 1.898897353814634e-02 2.764042515526836e-01 9.328793873982288e-03 5.849470203257259e-01 1.724257590097008e-02 8.218706478630139e-02 5.119647071476119e-03 2.105345916796453e-01 1.066417920537804e-02 2.789476425343983e-01 1.335241656898502e-02 0 0 0 0 0 0 0 0 0.000238200453501 0.000331006627119 0.000485353289189 0.000221800252684 0.000421456874726 9.73271521014e-05 0.000224385017645 0.000285056708398
7.030 7.500000000000000e+00 1.351970153515683e+00 9.512914661432561e-03 9.409374989902405e-01 1.388044448804664e-02 1.478127650914081e+00 2.046478002361320e-02 4.424150267990025e-01 1.043280192276983e-02 8.935722936245845e-01 1.975237138159482e-02 1.571184473879073e-01 5.569396308054380e-03 3.795445601141782e-01 1.238874177674832e-02 4.896283056423332e-01 1.582512614653043e-02 0 0 0 0 0 0 0 0 0.000464421734317 0.000758611938759 0.00108624002592 0.000604580376997 0.00110469229342 0.000315327802093 0.000691744513822 0.000863730678667
7.150 9.369999999999999e+00 1.757037406906043e+00 8.462651741398569e-03 1.675253611857967e+00 1.811030964823432e-02 2.516127482022535e+00 2.482252927291008e-02 1.117910193569641e+00 2.002589340701712e-02 2.092897452508116e+00 3.404362739418190e-02 5.786180749801988e-01 1.523575918307578e-02 1.261923554812016e+00 3.028214609300420e-02 1.576002823100022e+00 3.666667469088893e-02 0 0 0 0 0 0 0 0 0.000294158136043 0.000661661497967 0.000903059582535 0.000749498719641 0.00126616884812 0.000569744596199 0.00113012468202 0.00136390442002
7.200 1.028000000000000e+01 1.907061762314008e+00 9.618742807505650e-03 2.018022074628650e+00 2.352814020175979e-02 2.981998797232178e+00 3.176118358567522e-02 1.521787494090793e+00 2.984949438499476e-02 2.766968427747411e+00 4.888957910086995e-02 9.042992435449434e-01 2.615442258640811e-02 1.896143615248873e+00 4.904613345475961e-02 2.336661209345265e+00 5.814089641520644e-02 0 0 0 0 0 0 0 0 4.1882775992e-05 0.00010509069135 0.000140976927822 0.000134833259207 0.000220984512589 0.000117733862057 0.000224136671127 0.000266737544735
7.280 1.190000000000000e+01 2.151349457388197e+00 7.056711315191468e-03 2.673549649718794e+00 1.997141116867848e-02 3.852487206450227e+00 2.624282947561767e-02 2.437400625507784e+00 3.046817466630016e-02 4.238893213976532e+00 4.781318445009839e-02 1.786273266543605e+00 3.322783283801810e-02 3.529738084632314e+00 5.931861899236173e-02 4.263348591611777e+00 6.913347840247806e-02 0 0 0 0 0 0 0 0 0.000144435678197 0.000429085808794 0.000560447140227 0.000671047597784 0.00104937988653 0.000728114703605 0.00130316261231 0.00151864986178
7.373 1.409000000000000e+01 2.370269159859781e+00 5.483677616695411e-03 3.356083641105402e+00 1.901010738136936e-02 4.736927846575718e+00 2.421763319922722e-02 3.573087296810247e+00 3.584565517606937e-02 5.987693324603169e+00 5.355035183921433e-02 3.111387430211192e+00 4.810477947015776e-02 5.850637016885081e+00 8.081482823323638e-02 6.948035365819248e+00 9.217404985917933e-02 0 0 0 0 0 0 0 0 3.42883997808e-05 0.000117926765402 0.000150508735717 0.000218768070247 0.000328436263169 0.000286391611192 0.00048544775508 0.000555302919247


==> anc/README <==
The directories contain the data files for the figures in 
arXiv:1509.07874 [hep-lat] and the Gnuplot source files (*.gpl)
for the various plots. To generate the plots, either one can use
the supplied script genplotv2.py, which generates directly a pdf,
or by calling 'gnuplot plotfile.gpl' and using the resulting
.tex and .eps file.

The renormalized Polyakov loop data are in various subdirectories
corresponding to the different ensembles or special cases, like
for the Wilson flow comparison the Wilson flow data in their own 
subdirectories. The file names for the results files are poll_*.res, 
while the continuum extrapolated data which is discussed in the 
Appendix can be found in the files in subdirectories 0.50h, 0.75h, 
1.0, 1.00h, 2.0, 3.0.

The provided data for the conventionally renormalized data can
be found in cont_conventional.

The data for the Figures showing the difference of the free energy 
for different flow times is given in
diff_lowT
diff_highT

The different columns in the files are either named in the first lines
of the data files or can be determined by studying the supplied gnuplot 
files.

In addition all the final plots have been generated again as a 
crosscheck and are included in this package.


==> anc/cont_conventional/cont_finalcontfq.dat <==
1.17e+02 8.50734135260e-01  4.92386923574e+02 8.75639336800e+00                NA
1.18e+02 8.58005342187e-01  4.92970854083e+02 8.75639336800e+00                NA
1.19e+02 8.65276599111e-01  4.92757503209e+02 8.75639336800e+00                NA
1.20e+02 8.72547765740e-01  4.91881227591e+02 8.75639336800e+00                NA
1.21e+02 8.79819062961e-01  4.91157988755e+02 8.75639336800e+00                NA
1.22e+02 8.87090223272e-01  4.90257987193e+02 8.75639336800e+00                NA
1.23e+02 8.94152481286e-01  4.89512075550e+02 8.75639336800e+00                NA
1.24e+02 9.01632729354e-01  4.87686538731e+02 8.75639336800e+00                NA
1.25e+02 9.05438251663e-01  4.87013524293e+02 8.75639336800e+00                NA
1.26e+02 9.16175156136e-01  4.84872085460e+02 8.75639336800e+00                NA
1.27e+02 9.23446454513e-01  4.83236958036e+02 8.75639336800e+00                NA
1.28e+02 9.30717628552e-01  4.81223371395e+02 8.75639336800e+00                NA
1.29e+02 9.37988918364e-01  4.79092122534e+02 8.75639336800e+00                NA
1.30e+02 9.45260113722e-01  4.76950130669e+02 8.75639336800e+00                NA
1.31e+02 9.50489345154e-01  4.75474778494e+02 8.75639336800e+00                NA
1.32e+02 9.59802562718e-01  4.72235023290e+02 8.75639336800e+00                NA
1.33e+02 9.67073846065e-01  4.69923119814e+02 8.75639336800e+00                NA
1.34e+02 9.72658883226e-01  4.67863704775e+02 8.75639336800e+00                NA
1.35e+02 9.81616309916e-01  4.64242930213e+02 8.75639336800e+00                NA
1.36e+02 9.88887506510e-01  4.61392657663e+02 8.75639336800e+00                NA
1.37e+02 9.96158773766e-01  4.58618175018e+02 8.75639336800e+00                NA
1.38e+02 1.00342996942e+00  4.55664456386e+02 8.75639336800e+00                NA
1.39e+02 1.01070123762e+00  4.52799325395e+02 8.75639336800e+00                NA
1.40e+02 1.01758328992e+00  4.49544443121e+02 8.75639336800e+00                NA
1.41e+02 1.02524370147e+00  4.46268907591e+02 8.81869728173e+00 9.16918266171e-02
1.42e+02 1.03249110875e+00  4.42921356513e+02 1.06158061260e+01 7.46196429006e-02
1.43e+02 1.03978616532e+00  4.39724404696e+02 1.04045641155e+01 1.14839324777e-01
1.44e+02 1.04705734080e+00  4.36277384332e+02 1.02146534143e+01 1.70678080033e-01
1.45e+02 1.05432862917e+00  4.32965214860e+02 1.09871954253e+01 2.18674560399e-01
1.46e+02 1.05812411537e+00  4.31076550941e+02 8.63896699409e+00 1.36272130431e-01
1.47e+02 1.06887109302e+00  4.26011784021e+02 5.10893666549e+00 7.66977169196e-02
1.48e+02 1.07614227424e+00  4.22521999979e+02 5.55470596997e+00 1.44953877868e-01
1.49e+02 1.08341355687e+00  4.18832286802e+02 5.34767456478e+00 9.09773766890e-02
1.50e+02 1.08961982531e+00  4.16062682531e+02 5.81898048703e+00 6.99995721445e-02
1.50e+02 1.09610319342e+00  4.15373105861e+02 6.73725980200e+00 7.58736716740e-02
1.52e+02 1.10522718611e+00  4.10384317444e+02 5.48511958400e+00 1.48446135984e-01
1.53e+02 1.11249848457e+00  4.06632305615e+02 5.76903313100e+00 1.15380246655e-01
1.54e+02 1.11769060161e+00  4.03680787237e+02 6.36326106900e+00 1.06551234297e-01
1.55e+02 1.12704094842e+00  3.98516379126e+02 3.84700317900e+00 7.28553010178e-02
1.56e+02 1.13153386035e+00  3.96209694605e+02 5.51353998400e+00 5.46291133119e-02
1.57e+02 1.14158341227e+00  3.91218873090e+02 5.89641171900e+00 6.10197574411e-02
1.58e+02 1.14885457594e+00  3.87671368694e+02 6.04354732600e+00 4.01900062504e-02
1.59e+02 1.15612587612e+00  3.84054281418e+02 5.61863904900e+00 4.82127049847e-02
1.60e+02 1.16463130299e+00  3.79941583615e+02 4.96175252200e+00 6.06884355142e-02
1.61e+02 1.17066833997e+00  3.76981131727e+02 6.58729537500e+00 8.54309526601e-02
1.62e+02 1.17793954630e+00  3.73347209080e+02 5.60777943000e+00 4.86032490888e-02
1.63e+02 1.18521080382e+00  3.69959657629e+02 5.96617338500e+00 9.75431610632e-02
1.64e+02 1.19248196850e+00  3.66468691840e+02 6.70767754600e+00 9.37214854002e-02
1.65e+02 1.19975326767e+00  3.63028702782e+02 5.30005899900e+00 7.99845455264e-02
1.66e+02 1.20702442838e+00  3.59596681333e+02 5.18033225400e+00 6.42643758046e-02
1.67e+02 1.21109531102e+00  3.57546802521e+02 6.02913938600e+00 8.72547108071e-02
1.68e+02 1.22156691585e+00  3.52622801210e+02 6.15946300400e+00 1.46331432402e-01
1.69e+02 1.22565167008e+00  3.50686787445e+02 6.52234336829e+00 1.66077841880e-01
1.70e+02 1.23610936965e+00  3.45843054248e+02 5.02769034300e+00 1.23424278666e-01
1.71e+02 1.24338065923e+00  3.42283317854e+02 7.32970263050e+00 2.29301151237e-01
1.72e+02 1.25065183838e+00  3.39097819276e+02 7.62738659810e+00 2.69443508732e-01
1.73e+02 1.25574938933e+00  3.36667741200e+02 6.00510096646e+00 1.65504405766e-01
1.74e+02 1.26519428483e+00  3.32345200397e+02 5.18323024067e+00 2.54793091856e-01
1.75e+02 1.26915095557e+00  3.30505849613e+02 5.84932430081e+00 2.53624097118e-01
1.76e+02 1.27973674951e+00  3.25821645343e+02 7.37310073614e+00 2.53397761292e-01
1.77e+02 1.28700805078e+00  3.22492256492e+02 8.64086937037e+00 2.86058224751e-01
1.78e+02 1.29222772546e+00  3.20285739434e+02 6.04794824514e+00 1.81243952296e-01
1.79e+02 1.30155051463e+00  3.16221627977e+02 6.61009205305e+00 2.59920870819e-01
1.80e+02 1.30882168947e+00  3.13274198822e+02 8.80287042745e+00 3.08556703461e-01
1.81e+02 1.31609297848e+00  3.10253888567e+02 6.68659792432e+00 2.13512099446e-01
1.82e+02 1.32336415692e+00  3.07371006206e+02 8.07760027041e+00 2.52353700465e-01
1.83e+02 1.33063544233e+00  3.04496658511e+02 8.05974001667e+00 2.85995033322e-01
1.84e+02 1.33790663055e+00  3.01620725171e+02 9.16206197085e+00 3.36705108005e-01
1.85e+02 1.34359041250e+00  2.99559278391e+02 8.11071759320e+00 2.35922687731e-01
1.86e+02 1.35244908805e+00  2.96209258157e+02 1.02709748851e+01 2.58951864415e-01
1.87e+02 1.35677771989e+00  2.94639663749e+02 7.97219045020e+00 2.36088958582e-01
1.88e+02 1.36699154879e+00  2.90906860695e+02 6.85198985845e+00 3.52374417731e-01
1.89e+02 1.37119520025e+00  2.89339514906e+02 8.97163829427e+00 3.83998180189e-01
1.90e+02 1.38153399373e+00  2.85606503477e+02 1.00390099252e+01 3.58246274802e-01
1.91e+02 1.38880529773e+00  2.83034535770e+02 5.86901511239e+00 3.43676919687e-01
1.92e+02 1.39528063944e+00  2.80763177949e+02 7.33726911826e+00 2.31907405737e-01
1.93e+02 1.40334776158e+00  2.77881053971e+02 7.90012277650e+00 2.56882847364e-01
1.94e+02 1.41061892149e+00  2.75595280839e+02 8.33419627617e+00 2.54071301934e-01
1.95e+02 1.41789022543e+00  2.72969938256e+02 1.02637959763e+01 3.37650310416e-01
1.96e+02 1.42516138950e+00  2.70635686133e+02 1.04447983661e+01 3.36863137068e-01
1.97e+02 1.43243268928e+00  2.68273269464e+02 8.21277687077e+00 3.39829176264e-01
1.98e+02 1.43970386957e+00  2.65898834255e+02 7.70231840016e+00 3.43897281355e-01
1.99e+02 1.44697515313e+00  2.63581707399e+02 1.10712811432e+01 2.89646285656e-01
2.00e+02 1.45093231741e+00  2.62272125407e+02 1.10712811432e+01 2.89646285656e-01
2.00e+02 1.45898832484e+00  2.60110708633e+02 1.17017143215e+01 4.23772329499e-01
2.02e+02 1.46878877774e+00  2.57128973479e+02 1.38332439050e+01 4.74874190970e-01
2.03e+02 1.47606008084e+00  2.54953914303e+02 1.25975756340e+01 4.23265537362e-01
2.04e+02 1.48333124717e+00  2.52774877099e+02 1.23747496110e+01 3.87251081705e-01
2.05e+02 1.49025413548e+00  2.50711405382e+02 1.17878611388e+01 2.86754236813e-01
2.06e+02 1.49787371020e+00  2.48532147828e+02 1.39342963303e+01 4.95568371528e-01
2.07e+02 1.50514500854e+00  2.46434008035e+02 1.39860740593e+01 4.26523258758e-01
2.08e+02 1.50933380158e+00  2.45371390952e+02 1.55012709285e+01 2.94954475394e-01
2.09e+02 1.51968747239e+00  2.42352837037e+02 1.30829782312e+01 4.56906227290e-01
2.10e+02 1.52695863746e+00  2.40466406047e+02 1.26469074151e+01 4.27067692532e-01
2.11e+02 1.53206458761e+00  2.38955841934e+02 1.40195669242e+01 3.59312239606e-01
2.12e+02 1.54150110097e+00  2.36505812194e+02 1.78206376097e+01 4.61839067825e-01
2.13e+02 1.54660623703e+00  2.35119809994e+02 1.37985522149e+01 3.27155445431e-01
2.14e+02 1.55604357284e+00  2.32591686800e+02 1.42321528922e+01 4.86608150056e-01
2.15e+02 1.56331486394e+00  2.30861667430e+02 1.61420845917e+01 5.14611282465e-01
2.16e+02 1.57058604732e+00  2.28977379087e+02 1.64608075340e+01 4.73175527234e-01
2.17e+02 1.57785732779e+00  2.27215422817e+02 1.65989519116e+01 5.26374630940e-01
2.18e+02 1.58512848750e+00  2.25384209395e+02 1.62857769008e+01 4.18349187043e-01
2.19e+02 1.59239979164e+00  2.23592518908e+02 1.70873021894e+01 4.52344413173e-01
2.20e+02 1.59967096364e+00  2.21912876089e+02 1.70471150673e+01 4.59416164789e-01
2.21e+02 1.60513791948e+00  2.20555968222e+02 1.60702957845e+01 3.27579945651e-01
2.21e+02 1.61230849499e+00  2.19046334773e+02 1.57266602257e+01 3.28489100149e-01
2.21e+02 1.62003995701e+00  2.17225896570e+02 1.50843811085e+01 3.03588943933e-01
2.24e+02 1.62875595127e+00  2.15226164164e+02 1.62921292023e+01 4.72608555214e-01
2.25e+02 1.63602713948e+00  2.13780260681e+02 1.62571327374e+01 4.26464492672e-01
2.26e+02 1.64329841512e+00  2.12189135851e+02 1.35883479973e+01 4.35478618234e-01
2.27e+02 1.64894524194e+00  2.10799119826e+02 1.35891903418e+01 2.59287439627e-01
2.28e+02 1.65784087897e+00  2.08948149741e+02 1.40371624465e+01 4.48967956591e-01
2.29e+02 1.66511211089e+00  2.07462612776e+02 1.35994245263e+01 4.40131053467e-01
2.30e+02 1.67238327609e+00  2.05967099271e+02 1.24671685463e+01 4.23016848819e-01
2.31e+02 1.67965457474e+00  2.04400118531e+02 1.34033432824e+01 3.90120230306e-01
2.32e+02 1.68421230215e+00  2.03593604239e+02 1.36871489040e+01 2.94257288383e-01
2.33e+02 1.69419703860e+00  2.01610693005e+02 1.17270606177e+01 3.14007843724e-01
2.34e+02 1.70146827052e+00  2.00063339654e+02 1.39109445937e+01 3.38302806258e-01
2.35e+02 1.70873946003e+00  1.98876331348e+02 1.01014679661e+01 3.21993515750e-01
2.36e+02 1.71601073437e+00  1.97410503050e+02 1.10704883479e+01 2.40541171805e-01
2.37e+02 1.72081851458e+00  1.96409571118e+02 1.27034584750e+01 3.56548322920e-01
2.38e+02 1.73055319822e+00  1.94594193070e+02 1.02009018576e+01 2.74740767884e-01
2.39e+02 1.73782443015e+00  1.93416481552e+02 1.29253664137e+01 1.43231498094e-01
2.40e+02 1.74509559116e+00  1.91884495641e+02 1.08750089840e+01 1.44737045866e-01
2.41e+02 1.75236689400e+00  1.90743678219e+02 1.20244317407e+01 2.37065804465e-01
2.42e+02 1.75963812592e+00  1.89323712694e+02 9.64821333894e+00 2.87743657857e-01
2.43e+02 1.76683493440e+00  1.87959335098e+02 1.12313846614e+01 1.32811823695e-01
2.44e+02 1.77418058977e+00  1.86914705043e+02 9.01151485209e+00 1.94126310569e-01
2.45e+02 1.78145177379e+00  1.85521953504e+02 1.16526603675e+01 2.16348041277e-01
2.46e+02 1.78872305362e+00  1.84170721467e+02 9.18796152833e+00 1.53140130082e-01
2.47e+02 1.79599428555e+00  1.83109240390e+02 1.28181344923e+01 1.31517804876e-01
2.48e+02 1.80326551747e+00  1.81796696682e+02 1.01559367924e+01 1.57338418058e-01
2.49e+02 1.81053674940e+00  1.80517390528e+02 7.59810612512e+00 6.52262145735e-02
2.50e+02 1.81780791617e+00  1.79440348123e+02 7.80860342102e+00 7.75926433203e-02
2.51e+02 1.82507921325e+00  1.78143273232e+02 1.05809806666e+01 4.97777363973e-02
2.52e+02 1.83235044518e+00  1.77018072046e+02 8.73537282160e+00 7.11208704281e-02
2.53e+02 1.83962167710e+00  1.75744554341e+02 7.67556476046e+00 9.56644710642e-02
2.54e+02 1.84689290903e+00  1.74507756001e+02 8.13568878443e+00 9.21254024115e-02
2.55e+02 1.85416407238e+00  1.73362415608e+02 7.44198046288e+00 7.59228812542e-02
2.56e+02 1.86143537288e+00  1.72220359786e+02 8.34864661090e+00 2.31668118700e-02
2.57e+02 1.86870660480e+00  1.71160838272e+02 5.12905979131e+00 3.36497232494e-02
2.58e+02 1.87338520414e+00  1.70314641841e+02 4.97690654934e+00 4.36829954927e-02
2.59e+02 1.88324906865e+00  1.68884539835e+02 4.88920704297e+00 3.72227588029e-02
2.60e+02 1.89052023911e+00  1.67767442980e+02 7.99165805061e+00 5.44235484840e-02
2.61e+02 1.89779153250e+00  1.66631659358e+02 5.51933385282e+00 2.52412086087e-02
2.62e+02 1.90506276443e+00  1.65572755945e+02 4.44181825523e+00 4.96999539680e-02
2.63e+02 1.91233399635e+00  1.64500966937e+02 5.34892246381e+00 4.03155022431e-02
2.64e+02 1.91960522828e+00  1.63449000481e+02 6.50741449913e+00 3.44170060803e-02
2.65e+02 1.92687639777e+00  1.62417179627e+02 8.05698533801e+00 1.64110176271e-02
2.66e+02 1.93414769213e+00  1.61318295142e+02 5.94427725260e+00 6.81215496809e-03
2.67e+02 1.94141892406e+00  1.60169010215e+02 5.85671215401e+00 1.18888223427e-02
2.68e+02 1.94869015598e+00  1.59220485426e+02 3.88986730510e+00 2.20568398230e-02
2.69e+02 1.95596138791e+00  1.58230379974e+02 4.25717968264e+00 2.16344370177e-02
2.70e+02 1.96323255476e+00  1.57222383322e+02 4.59978273860e+00 3.19923408806e-02
2.71e+02 1.97050385176e+00  1.56240527230e+02 4.12126570992e+00 4.51335872406e-02
2.72e+02 1.97647924364e+00  1.55197247626e+02 3.28258726797e+00 5.89743914538e-03
2.73e+02 1.98504631561e+00  1.54097408461e+02 3.08760490561e+00 1.28926715043e-02
2.74e+02 1.99231754753e+00  1.53091194111e+02 5.53041882727e+00 2.28901276844e-02
2.75e+02 1.99958870797e+00  1.52082144296e+02 5.17512405895e+00 1.35629928917e-02
2.76e+02 2.00686001138e+00  1.51144494515e+02 4.73231621914e+00 1.82951739473e-02
2.77e+02 2.01413124331e+00  1.50353468974e+02 3.25295401103e+00 1.92027158299e-02
2.78e+02 2.02140247523e+00  1.49235487731e+02 5.36065164894e+00 5.63172081705e-02
2.79e+02 2.02867370716e+00  1.48251905846e+02 5.17229268953e+00 2.94826885699e-02
2.80e+02 2.03582420556e+00  1.47197979871e+02 3.31741090367e+00 2.24283969799e-02
2.81e+02 2.04275278348e+00  1.46296228135e+02 3.72555290098e+00 2.39731861697e-02
2.82e+02 2.05048740293e+00  1.45352428809e+02 4.92066038159e+00 7.00694116917e-02
2.83e+02 2.05775863486e+00  1.44356916742e+02 5.14771293795e+00 4.38136963539e-02
2.84e+02 2.06502986679e+00  1.43265522112e+02 5.31093309095e+00 4.16829521189e-02
2.85e+02 2.07230102891e+00  1.42382208180e+02 5.18629786071e+00 7.79976539572e-02
2.86e+02 2.07957233064e+00  1.41481098334e+02 5.55194266324e+00 7.71900152675e-02
2.87e+02 2.08684356256e+00  1.40405076110e+02 5.99001769923e+00 9.95719720014e-02
2.88e+02 2.09411479449e+00  1.39454550117e+02 5.66519317820e+00 6.08475374867e-02
2.89e+02 2.10138602641e+00  1.38672375813e+02 6.12626830441e+00 5.84363344662e-02
2.90e+02 2.10865720220e+00  1.37630903872e+02 5.10286869007e+00 5.65004577494e-02
2.91e+02 2.11592849026e+00  1.36510418589e+02 6.51132641187e+00 5.76828165620e-02
2.92e+02 2.12319972219e+00  1.35584893588e+02 5.32950347142e+00 8.54410137561e-02
2.93e+02 2.13047095411e+00  1.34704114404e+02 4.83732982489e+00 8.05983040246e-02
2.94e+02 2.13774218604e+00  1.33772848264e+02 4.65904656404e+00 8.88280697797e-02
2.95e+02 2.14501337107e+00  1.32756719905e+02 6.23263045913e+00 1.08243887203e-01
2.96e+02 2.15228464989e+00  1.31820643575e+02 4.95587384184e+00 1.26253974454e-01
2.97e+02 2.15955588181e+00  1.30895818788e+02 5.65297077567e+00 1.53028774803e-01
2.98e+02 2.16682711374e+00  1.30207589494e+02 9.27257001473e+00 1.33557557589e-01
2.99e+02 2.17308557074e+00  1.29163087632e+02 5.85800014781e+00 6.94143062061e-02
3.00e+02 2.18136952134e+00  1.28099371242e+02 5.33151645200e+00 1.31597551370e-01
3.01e+02 2.18864080952e+00  1.21315990238e+02 3.59460250639e+00 7.73447525870e-02
3.02e+02 2.19591204144e+00  1.20391189489e+02 9.06233757903e+00 1.30951554223e-01
3.03e+02 2.20318327337e+00  1.19454976257e+02 6.86812339377e+00 1.57118861734e-01
3.04e+02 2.21045450529e+00  1.18456413849e+02 7.17874967022e+00 1.49507290832e-01
3.05e+02 2.21772568751e+00  1.17495099414e+02 8.59605737193e+00 1.43549007215e-01
3.06e+02 2.22499696914e+00  1.16546254257e+02 8.95104872468e+00 1.06335217533e-01
3.07e+02 2.23226820107e+00  1.15529533764e+02 1.11217322564e+01 1.29756110664e-01
3.08e+02 2.23953943299e+00  1.14531137511e+02 8.29601257773e+00 1.68433187403e-01
3.09e+02 2.24681066492e+00  1.13704473176e+02 8.15228380661e+00 1.60621868527e-01
3.10e+02 2.25408183732e+00  1.12607035631e+02 8.06219400359e+00 1.94341027562e-01
3.11e+02 2.26135312877e+00  1.11782577999e+02 5.62381222090e+00 1.83529143994e-01
3.12e+02 2.26862436069e+00  1.10828243555e+02 1.29227013878e+01 1.52731491684e-01
3.13e+02 2.27589559262e+00  1.09856661283e+02 7.03572909653e+00 2.03573662336e-01
3.14e+02 2.28316682454e+00  1.08865056285e+02 5.39625047161e+00 1.73032597129e-01
3.15e+02 2.29043798413e+00  1.07929214568e+02 5.63597474690e+00 1.86782848038e-01
3.16e+02 2.29770928840e+00  1.07019102532e+02 7.20867195337e+00 1.67242189925e-01
3.17e+02 2.30498052032e+00  1.06152976120e+02 8.74480228653e+00 1.33065607180e-01
3.18e+02 2.31225175225e+00  1.05145204479e+02 5.97067015803e+00 1.72546736991e-01
3.19e+02 2.31952298417e+00  1.04232913531e+02 5.45080849344e+00 1.57734078868e-01
3.20e+02 2.32679416087e+00  1.03387822465e+02 9.38750388796e+00 1.36433296001e-01
3.21e+02 2.33406544802e+00  1.02508991925e+02 7.41530937605e+00 1.81874048123e-01
3.22e+02 2.34133667995e+00  1.01438694230e+02 8.32032664716e+00 1.47171375726e-01
3.23e+02 2.34860791187e+00  1.00666822038e+02 6.43628014611e+00 1.90341258460e-01
3.24e+02 2.35587914380e+00  9.98215069526e+01 9.66820196060e+00 1.35382318691e-01
3.25e+02 2.36315031002e+00  9.89220910312e+01 7.08101723017e+00 1.64082772827e-01
3.26e+02 2.37042160765e+00  9.79642841364e+01 5.97568647561e+00 1.49296313172e-01
3.27e+02 2.37769283957e+00  9.71976722637e+01 5.83952346647e+00 1.57897826321e-01
3.28e+02 2.38347077227e+00  9.64600958818e+01 1.08709964310e+01 1.02520362052e-01
3.29e+02 2.39223530342e+00  9.53032437256e+01 1.01381989816e+01 1.63872162195e-01
3.30e+02 2.39950648605e+00  9.45301949604e+01 8.57371384269e+00 1.44461936452e-01
3.31e+02 2.40677776727e+00  9.36159399868e+01 6.58225954728e+00 2.43244398912e-01
3.32e+02 2.41404899920e+00  9.28406625107e+01 7.63788927871e+00 1.95312675390e-01
3.33e+02 2.42132023113e+00  9.18276154128e+01 5.77475265261e+00 9.43332052254e-02
3.34e+02 2.42859146305e+00  9.11282668938e+01 5.47775400369e+00 1.22109953091e-01
3.35e+02 2.43586262692e+00  9.02454476164e+01 1.08680321020e+01 1.74897327749e-01
3.36e+02 2.44313392690e+00  8.93575704114e+01 6.73895379507e+00 2.04086591879e-01
3.37e+02 2.45040515883e+00  8.85243765265e+01 7.14868088672e+00 1.49986284425e-01
3.38e+02 2.45767639075e+00  8.76965966664e+01 8.76219934639e+00 1.31771555487e-01
3.39e+02 2.46494762268e+00  8.67865055771e+01 7.31493108300e+00 1.67585883246e-01
3.40e+02 2.47221882664e+00  8.59493938773e+01 6.86384053453e+00 1.64548639160e-01
3.41e+02 2.47949008653e+00  8.52102329252e+01 8.41886796158e+00 1.08186762401e-01
3.42e+02 2.48676131845e+00  8.43717624561e+01 6.63115608882e+00 1.01186517011e-01
3.43e+02 2.49403255038e+00  8.35461122176e+01 7.45072298767e+00 1.26524904501e-01
3.44e+02 2.50130378230e+00  8.25273681386e+01 6.76730697600e+00 1.32221440438e-01
3.45e+02 2.50857494869e+00  8.19620188132e+01 6.20770726698e+00 1.42070055037e-01
3.46e+02 2.51584624615e+00  8.11938342726e+01 7.68998578034e+00 9.37105962035e-02
3.47e+02 2.52311747808e+00  8.01491989117e+01 6.84267383266e+00 1.58935902094e-01
3.48e+02 2.53038871000e+00  7.93289202125e+01 6.98837329774e+00 1.38221306201e-01
3.49e+02 2.53765994193e+00  7.85192154913e+01 7.31006658582e+00 1.43315760560e-01
3.50e+02 2.54210919947e+00  7.82178939883e+01 7.62771752191e+00 1.02757314637e-01
3.51e+02 2.55220240578e+00  7.70600642264e+01 8.46055440130e+00 1.03465367488e-01
3.52e+02 2.55947363771e+00  7.62687392027e+01 6.72868494424e+00 1.07366554004e-01
3.53e+02 2.56674486963e+00  7.54919803388e+01 7.89811784173e+00 1.29583236125e-01
3.54e+02 2.57401610156e+00  7.47031619377e+01 6.98151403548e+00 7.62123088685e-02
3.55e+02 2.58128726638e+00  7.39854190464e+01 6.65230035999e+00 8.25849513578e-02
3.56e+02 2.58855856541e+00  7.31153857347e+01 7.21504182787e+00 7.74053421408e-02
3.57e+02 2.59582979733e+00  7.23676849321e+01 7.03405944034e+00 7.76417958931e-02
3.58e+02 2.60310102926e+00  7.15941436933e+01 7.35728499007e+00 6.30215893884e-02
3.59e+02 2.61037226118e+00  7.06801783516e+01 8.17278779676e+00 1.22698425409e-01
3.60e+02 2.61764342561e+00  6.99993349496e+01 1.01823211793e+01 5.51067432691e-02
3.61e+02 2.62491472503e+00  6.92915796445e+01 7.99174194552e+00 6.98304258340e-02
3.62e+02 2.63218595696e+00  6.84551063474e+01 6.91101557319e+00 7.35789882560e-02
3.63e+02 2.63945718888e+00  6.77396703975e+01 7.88858106901e+00 5.47802396082e-02
3.64e+02 2.64672842081e+00  6.69724724034e+01 7.25094528120e+00 5.67336016300e-02
3.65e+02 2.65399958715e+00  6.62239696933e+01 7.09694983247e+00 5.18501410919e-02
3.66e+02 2.66127088466e+00  6.54600277582e+01 7.26232914833e+00 4.69727976645e-02
3.67e+02 2.66854211659e+00  6.47089696626e+01 8.40865572342e+00 4.18734600084e-02
3.68e+02 2.67581334851e+00  6.39854376685e+01 6.70469881993e+00 4.39831204291e-02
3.69e+02 2.68308458044e+00  6.31389514873e+01 7.44085374849e+00 3.29233384939e-02
3.70e+02 2.68718082499e+00  6.27656910108e+01 6.44465452511e+00 5.11711756763e-02
3.71e+02 2.69762704429e+00  6.17115357747e+01 7.25594452689e+00 5.02769134495e-02
3.72e+02 2.70489827621e+00  6.10569011534e+01 7.12542561361e+00 4.27710119485e-02
3.73e+02 2.71216950814e+00  6.04519260119e+01 6.85057274014e+00 4.23973398714e-02
3.74e+02 2.71944074006e+00  5.96773057828e+01 7.92259353464e+00 1.93319337734e-02
3.75e+02 2.72671189978e+00  5.90060774417e+01 8.40874731082e+00 3.39312108930e-02
3.76e+02 2.73398320391e+00  5.81800657560e+01 7.52781960264e+00 2.66252223094e-02
3.77e+02 2.73824688942e+00  5.78683653543e+01 8.23458641593e+00 1.33646432691e-02
3.78e+02 2.74852566776e+00  5.67029192792e+01 7.92899715750e+00 1.05618320863e-02
3.79e+02 2.75579689969e+00  5.60954200326e+01 8.07238591512e+00 2.11066387207e-02
3.80e+02 2.76306811728e+00  5.52896878589e+01 8.67784073550e+00 3.81749708712e-02
3.81e+02 2.77033936354e+00  5.46209862239e+01 1.00079804959e+01 5.41072875197e-02
3.82e+02 2.77761059546e+00  5.39143309621e+01 8.19930395671e+00 3.30849834977e-02
3.83e+02 2.78488182739e+00  5.32767443116e+01 8.23203450044e+00 2.77665357844e-02
3.84e+02 2.79215305932e+00  5.26369722879e+01 8.71041941748e+00 3.42943114153e-02
3.85e+02 2.79942422766e+00  5.17933080007e+01 8.18107991136e+00 3.04700305928e-02
3.86e+02 2.80669552317e+00  5.12344184694e+01 7.59904576509e+00 1.94362247541e-02
3.87e+02 2.81396675509e+00  5.04260499361e+01 8.56247708547e+00 1.40357110482e-02
3.88e+02 2.82123798702e+00  4.99041641898e+01 8.89724410559e+00 2.26444499419e-02
3.89e+02 2.82850921894e+00  4.91482907115e+01 8.07902821280e+00 9.30079661974e-03
3.90e+02 2.83578039974e+00  4.84882030109e+01 8.47406201173e+00 3.47538552574e-02
3.91e+02 2.84305168279e+00  4.78015644860e+01 9.93909277449e+00 2.47432689159e-02
3.92e+02 2.85032291472e+00  4.70714535091e+01 9.55296387417e+00 1.72370433639e-02
3.93e+02 2.85759414664e+00  4.65805437602e+01 9.55127809874e+00 1.74131053201e-02
3.94e+02 2.86486537857e+00  4.57520579032e+01 8.63199066788e+00 3.34849037855e-02
3.95e+02 2.87213653847e+00  4.52340703598e+01 9.49721530402e+00 2.98391242155e-02
3.96e+02 2.87940784242e+00  4.44881105340e+01 9.87631895102e+00 2.40275201838e-02
3.97e+02 2.88667907434e+00  4.38518777031e+01 8.16454433541e+00 5.94461036824e-02
3.98e+02 2.89395030627e+00  4.32419636599e+01 8.80234596831e+00 2.41150549433e-02
3.99e+02 2.90122153820e+00  4.25066536572e+01 7.80865639850e+00 1.16953560568e-02
4.00e+02 2.90849270827e+00  4.18530333552e+01 7.72372551420e+00 6.80886186454e-03
4.01e+02 2.91576400205e+00  4.13509543688e+01 8.62721802757e+00 2.86675180971e-02
4.02e+02 2.92303523397e+00  4.04611085708e+01 8.74320817517e+00 2.04292581349e-02
4.03e+02 2.93030646590e+00  3.97685947328e+01 9.21920739155e+00 2.13349693759e-02
4.04e+02 2.93757769782e+00  3.94002410405e+01 9.74925410500e+00 4.29953150706e-02
4.05e+02 2.94484887481e+00  3.86829768318e+01 1.02623270459e+01 9.85605095276e-03
4.06e+02 2.95212016167e+00  3.80675834913e+01 9.55330094617e+00 5.08286128282e-02
4.07e+02 2.95939139360e+00  3.74124348184e+01 1.03572598871e+01 1.08426988666e-02
4.08e+02 2.96666262552e+00  3.67531582622e+01 1.03294490741e+01                NA
4.09e+02 2.97393385745e+00  3.63080944643e+01 1.03294490741e+01                NA
4.10e+02 2.97933846534e+00  3.58090027897e+01 1.03294490741e+01                NA
4.11e+02 2.98847632130e+00  3.49818647188e+01 1.03294490741e+01                NA
4.12e+02 2.99574755322e+00  3.43796491489e+01 1.03294490741e+01                NA
4.13e+02 3.00301878515e+00  3.37564909978e+01 1.03294490741e+01                NA
4.14e+02 3.01029001707e+00  3.30637353901e+01 1.03294490741e+01                NA
4.15e+02 3.01756117637e+00  3.25538720954e+01 1.03294490741e+01                NA
4.16e+02 3.02483248093e+00  3.18509404930e+01 1.03294490741e+01                NA
4.17e+02 3.03210371285e+00  3.13330436620e+01 1.03294490741e+01                NA
4.18e+02 3.03937494478e+00  3.06633181127e+01 1.03294490741e+01                NA
4.19e+02 3.04664617670e+00  3.02375468089e+01 1.03294490741e+01                NA
4.20e+02 3.05053103936e+00  2.98727134473e+01 1.03294490741e+01                NA
4.21e+02 3.06118864055e+00  2.89820059554e+01 1.03294490741e+01                NA
4.22e+02 3.06845987248e+00  2.84436935974e+01 1.03294490741e+01                NA
4.23e+02 3.07573110440e+00  2.77734084523e+01 1.03294490741e+01                NA
4.24e+02 3.08300233633e+00  2.71690979411e+01 1.03294490741e+01                NA
4.25e+02 3.09027351087e+00  2.65941866495e+01 1.03294490741e+01                NA
4.26e+02 3.09754480018e+00  2.61872745375e+01 1.03294490741e+01                NA
4.27e+02 3.10481603210e+00  2.55706132224e+01 1.04369423948e+01                NA
4.28e+02 3.11208726403e+00  2.47642717664e+01 1.09165030922e+01                NA
4.29e+02 3.11935849595e+00  2.43819351529e+01 1.05065499584e+01                NA
4.30e+02 3.12662967111e+00  2.38412565566e+01 1.06074508506e+01                NA
4.31e+02 3.13390095980e+00  2.32567497146e+01 1.04956779079e+01                NA
4.32e+02 3.14117219173e+00  2.26838602002e+01 1.07684702025e+01                NA
4.33e+02 3.14844342366e+00  2.19334090803e+01 1.09764926204e+01                NA
4.34e+02 3.15571465558e+00  2.13965778494e+01 1.11745168381e+01                NA
4.35e+02 3.16298582498e+00  2.09174928272e+01 1.13496619214e+01                NA
4.36e+02 3.17025711943e+00  2.04358955813e+01 1.10774223419e+01                NA
4.37e+02 3.17752835136e+00  1.96353582221e+01 1.16791230237e+01                NA
4.38e+02 3.18479958328e+00  1.91959232623e+01 1.15709243141e+01                NA
4.39e+02 3.19207081521e+00  1.87300680256e+01 1.14956653512e+01                NA
4.40e+02 3.19934197659e+00  1.80641199573e+01 1.18223268483e+01                NA
4.41e+02 3.20661327906e+00  1.77158229259e+01 1.18813695629e+01                NA
4.42e+02 3.21388451098e+00  1.67491060897e+01 1.22527287530e+01                NA
4.43e+02 3.22115574291e+00  1.64763312673e+01 1.23912738330e+01                NA
4.44e+02 3.22842697483e+00  1.59349747641e+01 1.22546546337e+01                NA
4.45e+02 3.23569814741e+00  1.54007640089e+01 1.23526483309e+01                NA
4.46e+02 3.24007991401e+00  1.51890779591e+01 1.22832286859e+01                NA
4.47e+02 3.25024067061e+00  1.43007002989e+01 1.26952468420e+01                NA
4.48e+02 3.25751190253e+00  1.37769202109e+01 1.25708469194e+01                NA
4.49e+02 3.26478313446e+00  1.32011724147e+01 1.28447518324e+01                NA
4.50e+02 3.27205432158e+00  1.26189346765e+01 1.29490288006e+01                NA
4.51e+02 3.27932559831e+00  1.22158465646e+01 1.30965696674e+01                NA
4.52e+02 3.28659683024e+00  1.16172842140e+01 1.33032813393e+01                NA
4.53e+02 3.29386806216e+00  1.09565918430e+01 1.35536434375e+01                NA
4.54e+02 3.30113929409e+00  1.06262986133e+01 1.33518726042e+01                NA
4.55e+02 3.30841045772e+00  1.01065896042e+01 1.34812953840e+01                NA
4.56e+02 3.31568175794e+00  9.26692337925e+00 1.37322898346e+01                NA
4.57e+02 3.32295298986e+00  8.83713454638e+00 1.36505358782e+01                NA
4.58e+02 3.33022422179e+00  8.34101098080e+00 1.39725185728e+01                NA
4.59e+02 3.33749545371e+00  7.87584515309e+00 1.40326801847e+01                NA
4.60e+02 3.34476664904e+00  7.24973872092e+00 1.40105425456e+01                NA
4.61e+02 3.35203791756e+00  6.86774809798e+00 1.43476515019e+01                NA
4.62e+02 3.35930914949e+00  6.27173961593e+00 1.44704115977e+01                NA
4.63e+02 3.36658038141e+00  5.76040944358e+00 1.44502015122e+01                NA
4.64e+02 3.37385161334e+00  5.32675101888e+00 1.42762949994e+01                NA
4.65e+02 3.38112280291e+00  4.71830907774e+00 1.47592552719e+01                NA
4.66e+02 3.38839407719e+00  4.26067523526e+00 1.47267261829e+01                NA
4.67e+02 3.39566530912e+00  3.64235568916e+00 1.49048064748e+01                NA
4.68e+02 3.40293654104e+00  3.18195918783e+00 1.50361224823e+01                NA
4.69e+02 3.41020777297e+00  2.68516445986e+00 1.52915658634e+01                NA
4.70e+02 3.41747895292e+00  2.28507295788e+00 1.50151591321e+01                NA
4.71e+02 3.42475023682e+00  1.67627837783e+00 1.52547230986e+01                NA
4.72e+02 3.43202146874e+00  1.09781713855e+00 1.56459622480e+01                NA
4.73e+02 3.43929270067e+00  5.89620245645e-01 1.54114141992e+01                NA
4.74e+02 3.44656393259e+00  1.86171422587e-01 1.57357666872e+01                NA
4.75e+02 3.45383510774e+00 -4.09526450161e-01 1.56435302790e+01                NA
4.76e+02 3.46110639644e+00 -8.15417639106e-01 1.55983530886e+01                NA
4.77e+02 3.46837762837e+00 -1.54847619583e+00 1.59698515842e+01                NA
4.78e+02 3.47564886029e+00 -1.94923905039e+00 1.62448970794e+01                NA
4.79e+02 3.48292009222e+00 -2.66036872898e+00 1.63908387810e+01                NA
4.80e+02 3.49019127494e+00 -2.84784507797e+00 1.61240222802e+01                NA
4.81e+02 3.49389390896e+00 -3.38402769844e+00 1.66260077553e+01                NA
4.82e+02 3.50473378800e+00 -4.02317734281e+00 1.66052789953e+01                NA
4.83e+02 3.51200501992e+00 -4.51237455055e+00 1.63660240376e+01                NA
4.84e+02 3.51927625185e+00 -5.14065678877e+00 1.68728935732e+01                NA
4.85e+02 3.52654741234e+00 -5.56829625018e+00 1.67721634392e+01                NA
4.86e+02 3.53381871570e+00 -5.92400331836e+00 1.66492239692e+01                NA
4.87e+02 3.54108994762e+00 -6.36538435550e+00 1.66683365876e+01                NA
4.88e+02 3.54836117955e+00 -7.06170482371e+00 1.68144479452e+01                NA
4.89e+02 3.55462009464e+00 -7.68673230038e+00 1.72209805415e+01                NA
4.90e+02 3.56290357906e+00 -8.24656929235e+00 1.71287045258e+01                NA
4.91e+02 3.57017487532e+00 -8.64006838060e+00 1.71679884211e+01                NA
4.92e+02 3.57744610725e+00 -9.22658027166e+00 1.72963374397e+01                NA
4.93e+02 3.58471733917e+00 -9.48891165027e+00 1.71840887279e+01                NA
4.94e+02 3.59198857110e+00 -1.01516997407e+01 1.73442122596e+01                NA
4.95e+02 3.59925973763e+00 -1.06315883896e+01 1.75526515773e+01                NA
4.96e+02 3.60653103495e+00 -1.12167497192e+01 1.75522663192e+01                NA
4.97e+02 3.61380226687e+00 -1.17977183197e+01 1.80603182084e+01                NA
4.98e+02 3.62107349880e+00 -1.21741995126e+01 1.77028363556e+01                NA
4.99e+02 3.62834473073e+00 -1.29009496973e+01 1.79096906312e+01                NA
5.00e+02 3.63561592917e+00 -1.32981411364e+01 1.77816301455e+01                NA
5.01e+02 3.64288719458e+00 -1.36811676992e+01 1.80703530791e+01                NA
5.02e+02 3.65015842650e+00 -1.41986724447e+01 1.79056829089e+01                NA
5.03e+02 3.65742965843e+00 -1.48353301837e+01 1.81634851314e+01                NA
5.04e+02 3.66470089035e+00 -1.54593222021e+01 1.84087096255e+01                NA
5.05e+02 3.67197205326e+00 -1.57693324479e+01 1.85742504027e+01                NA
5.06e+02 3.67924335420e+00 -1.61956491583e+01 1.85521054665e+01                NA
5.07e+02 3.68651458613e+00 -1.68569685585e+01 1.86491427676e+01                NA
5.08e+02 3.69378581805e+00 -1.75232579478e+01 1.90302738694e+01                NA
5.09e+02 3.70105704998e+00 -1.79970696892e+01 1.86744214651e+01                NA
5.10e+02 3.70832823997e+00 -1.84407714025e+01 1.87895885087e+01                NA
5.11e+02 3.71559951383e+00 -1.88201182314e+01 1.89927940561e+01                NA
5.12e+02 3.72287074575e+00 -1.91898736895e+01 1.84596967147e+01                NA
5.13e+02 3.73014197768e+00 -1.99195299157e+01 1.88164668622e+01                NA
5.14e+02 3.73741320960e+00 -2.02144935408e+01 1.85885224717e+01                NA
5.15e+02 3.74468438189e+00 -2.07843298870e+01 1.87190088343e+01                NA
5.16e+02 3.75195567346e+00 -2.12177165911e+01 1.85476764453e+01                NA
5.17e+02 3.75922690538e+00 -2.21471440985e+01 1.91950009757e+01                NA
5.18e+02 3.76649813731e+00 -2.25652735441e+01 1.92450491946e+01                NA
5.19e+02 3.77376936923e+00 -2.29918962765e+01 1.91781319252e+01                NA
5.20e+02 3.78104054429e+00 -2.33368465175e+01 1.92452821343e+01                NA
5.21e+02 3.78831183308e+00 -2.40638687870e+01 1.92351169231e+01                NA
5.22e+02 3.79558306501e+00 -2.45150681080e+01 1.95916166204e+01                NA
5.23e+02 3.80285429693e+00 -2.50391702257e+01 1.95059497255e+01                NA
5.24e+02 3.81012552886e+00 -2.54590142329e+01 1.93111980200e+01                NA
5.25e+02 3.81739668813e+00 -2.60564491821e+01 1.94993183719e+01                NA
5.26e+02 3.82466799271e+00 -2.65117204057e+01 1.93792643233e+01                NA
5.27e+02 3.83193922463e+00 -2.70509002348e+01 1.97202290506e+01                NA
5.28e+02 3.83921045656e+00 -2.76240001162e+01 1.97810175985e+01                NA
5.29e+02 3.84648168848e+00 -2.82792008003e+01 1.96241614290e+01                NA
5.30e+02 3.85375285925e+00 -2.85845784605e+01 1.94679900831e+01                NA
5.31e+02 3.86102415233e+00 -2.93467997847e+01 2.01064920335e+01                NA
5.32e+02 3.86829538426e+00 -2.94981128103e+01 1.96115091005e+01                NA
5.33e+02 3.87556661619e+00 -3.02847817009e+01 1.98354800715e+01                NA
5.34e+02 3.88283784811e+00 -3.07622626695e+01 1.96257399821e+01                NA
5.35e+02 3.89010901278e+00 -3.13136168848e+01 2.02634638308e+01                NA
5.36e+02 3.89738031196e+00 -3.17577958780e+01 2.00433647308e+01                NA
5.37e+02 3.90465154389e+00 -3.22928943630e+01 2.00642044187e+01                NA
5.38e+02 3.91192277581e+00 -3.28164917953e+01 2.02603774696e+01                NA
5.39e+02 3.91919400774e+00 -3.30883399696e+01 1.98845512612e+01                NA
5.40e+02 3.92646517244e+00 -3.36070196241e+01 2.01635667065e+01                NA
5.41e+02 3.93373647159e+00 -3.41440472328e+01 2.01727629415e+01                NA
5.42e+02 3.94100770351e+00 -3.45789569522e+01 1.98418822355e+01                NA
5.43e+02 3.94827893544e+00 -3.51108853269e+01 1.99844279672e+01                NA
5.44e+02 3.95555016736e+00 -3.57571583136e+01 2.04680250099e+01                NA
5.45e+02 3.96282132761e+00 -3.62333348328e+01 2.03654923677e+01                NA
5.46e+02 3.97009263121e+00 -3.69516262051e+01 2.03599907851e+01                NA
5.47e+02 3.97736386314e+00 -3.69579702312e+01 2.02497589991e+01                NA
5.48e+02 3.98463509506e+00 -3.75518556422e+01 2.06745692636e+01                NA
5.49e+02 3.99190632699e+00 -3.82097652388e+01 2.02609530063e+01                NA
5.50e+02 3.99917751695e+00 -3.88141658316e+01 2.02788698300e+01                NA
5.51e+02 4.00644879084e+00 -3.92336506130e+01 2.06384980453e+01                NA
5.52e+02 4.01372002277e+00 -3.98802535793e+01 2.05130116632e+01                NA
5.53e+02 4.02099125469e+00 -4.00146911758e+01 2.01435141816e+01                NA
5.54e+02 4.02826248662e+00 -4.07353020595e+01 2.05853571129e+01                NA
5.55e+02 4.03553367794e+00 -4.12185017510e+01 2.07572952324e+01                NA
5.56e+02 4.04280495047e+00 -4.13311460686e+01 2.03023111514e+01                NA
5.57e+02 4.05007618239e+00 -4.22533949380e+01 2.06232219890e+01                NA
5.58e+02 4.05734741432e+00 -4.29059669530e+01 2.10059059128e+01                NA
5.59e+02 4.06461864624e+00 -4.30216051138e+01 2.05792147713e+01                NA
5.60e+02 4.07188982415e+00 -4.36978345300e+01 2.09300942323e+01                NA
5.61e+02 4.07916111009e+00 -4.39299698617e+01 2.06893404420e+01                NA
5.62e+02 4.08643234202e+00 -4.45187834924e+01 2.05832419899e+01                NA
5.63e+02 4.09370357394e+00 -4.48673546304e+01 2.09859611567e+01                NA
5.64e+02 4.10097480587e+00 -4.52838167453e+01 2.06712135880e+01                NA
5.65e+02 4.10824600475e+00 -4.59959679924e+01 2.10434711821e+01                NA
5.66e+02 4.11551726972e+00 -4.63166246729e+01 2.06492426240e+01                NA
5.67e+02 4.12278850165e+00 -4.65886609307e+01 2.08307860770e+01                NA
5.68e+02 4.13005973357e+00 -4.71353352211e+01 2.08415175578e+01                NA
5.69e+02 4.13733096550e+00 -4.77113192544e+01 2.10650387242e+01                NA
5.70e+02 4.14460212709e+00 -4.82104043484e+01 2.12943393824e+01                NA
5.71e+02 4.15187342935e+00 -4.86036283377e+01 2.12770615560e+01                NA
5.72e+02 4.15914466127e+00 -4.88957935905e+01 2.11899486447e+01                NA
5.73e+02 4.16641589320e+00 -4.93505633387e+01 2.11326477025e+01                NA
5.74e+02 4.17368712512e+00 -4.96903218091e+01 2.12564491287e+01                NA
5.75e+02 4.18095830374e+00 -5.01898578923e+01 2.14167705050e+01                NA
5.76e+02 4.18822958897e+00 -5.06760668387e+01 2.18324041877e+01                NA
5.77e+02 4.19550082090e+00 -5.10333722474e+01 2.19556154386e+01                NA
5.78e+02 4.20277205282e+00 -5.13807587964e+01 2.21800012738e+01                NA
5.79e+02 4.21004328475e+00 -5.20367594365e+01 2.22868984186e+01                NA
5.80e+02 4.21731448646e+00 -5.23310549257e+01 2.25377099549e+01                NA
5.81e+02 4.22458574860e+00 -5.26889315869e+01 2.28290458148e+01                NA
5.82e+02 4.23185698053e+00 -5.31597779277e+01 2.33156918058e+01                NA
5.83e+02 4.23912821245e+00 -5.35624684269e+01 2.39431043893e+01                NA
5.84e+02 4.24639944438e+00 -5.36971619563e+01 2.38478309103e+01                NA
5.85e+02 4.25367061052e+00 -5.41842875337e+01 2.45071062025e+01                NA
5.86e+02 4.26094190823e+00 -5.43630428660e+01 2.48572000076e+01                NA
5.87e+02 4.26821314015e+00 -5.50769908577e+01 2.52085142154e+01                NA
5.88e+02 4.27548437208e+00 -5.51703662851e+01 2.55523433926e+01                NA
5.89e+02 4.28275560400e+00 -5.57946807537e+01 2.63703154478e+01                NA
5.90e+02 4.29002679728e+00 -5.60027904935e+01 2.66084085733e+01                NA
5.91e+02 4.29729806785e+00 -5.61865769743e+01 2.67303203806e+01                NA
5.92e+02 4.30456929978e+00 -5.67345992267e+01 2.82201311837e+01                NA
5.93e+02 4.31184053170e+00 -5.68455228427e+01 2.84534290650e+01                NA
5.94e+02 4.31911176363e+00 -5.70747025735e+01 2.89247833395e+01                NA
5.95e+02 4.32638293934e+00 -5.76847484492e+01 2.98260329531e+01                NA
5.96e+02 4.33365422748e+00 -5.77879786908e+01 3.04658230169e+01                NA
5.97e+02 4.34092545940e+00 -5.81894524645e+01 3.09957390426e+01                NA
5.98e+02 4.34819669133e+00 -5.86917510000e+01 3.14426823950e+01                NA
5.99e+02 4.35546792326e+00 -5.89110367700e+01 3.25578478353e+01                NA
6.00e+02 4.36273909367e+00 -5.93990231645e+01 3.29083368921e+01                NA


==> anc/cont_high.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "cont_high.tex"

# set size 0.9, 1.0
set pointsize 1.7
set xr [276:404]
set xlabel "T [MeV]"
set ylabel "F_3 [MeV]"
set mxtics
set mytics

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 2

set xtics add ("" 380, "" 400)
set ytics add ("" 160)

set pointsize 1.6
set bar 2.2

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

plo \
'0.50h/out_6-12_a2+a4' u 1:($2*$1-546+145):($3*$1/sqrt($4)) t "$0.50f_0$" w e lw 1.5 pt 5 lt 1 lc rgbcolor "red", \
'0.75h/con.dat' u 1:($2*$1-398+145):(($3+$4)*$1) t "$0.75f_0$" w e lw 1.5 pt 7 lt 3 lc rgbcolor "blue", \
'1.00h/con.dat' u 1:($2*$1-311+145):(($3+$4)*$1) t "$1.00f_0$" w e lw 1.5 pt 9 lt 2 lc rgbcolor "dark-green", \
'cont_conventional/cont_finalcontfq.dat' every 4 u 1:($3):($4) t "conv." w e lw 1.5 pt 11 lt 1 lc rgbcolor "black"

# 'cont_finalpwfq.dat' every 3 u 1:($3):($4) t "conv." w e pt 11 lt 1 lc rgbcolor "black"
# 'cont.dat' u 1:($2*$1):($3*$1) t "conv." w e pt 11 lt 1 lc rgbcolor "black"


==> anc/cont_low.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "cont_low.tex"

# set size 0.9, 1.0
set pointsize 1.7
set xr [136:274]
set yr [125:500]
set xlabel "T [MeV]"
set ylabel "F_3 [MeV]"
set mxtics
set mytics

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 260)
set ytics add ("" 500)

set pointsize 1.6
set bar 2.2

set key  maxrows 6 samplen 2 spacing 1
set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

plo \
'1.0/con.dat' u 1:($2*$1+265-420):(($3+$4)*$1) t "$1 f_0$" w e lw 1.5 pt 5 lt 1 lc rgbcolor "red", \
'2.0/con.dat' u 1:($2*$1+17):(($3+$4)*$1) t "$2 f_0$" w e lw 1.5 pt 7 lt 3 lc rgbcolor "blue", \
'3.0/con.dat' u 1:($2*$1+110):(($3+$4)*$1) t "$3 f_0$" w e lw 1.5 pt 9 lt 2 lc rgbcolor "dark-green", \
'cont_conventional/cont_finalcontfq.dat' every 4 u 1:($3):($4) t "conv." w e lw 1.5 pt 11 lt 1 lc rgbcolor "black"

# 'cont_finalpwfq.dat' every 3 u 1:($3):($4) t "conv." w e pt 11 lt 1 lc rgbcolor "black"
#'cont.dat' u 1:($2*$1):($3*$1) t "conv." w e pt 11 lt 1 lc rgbcolor "black"


==> anc/diff.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "diff.tex"

# set size 0.9, 1.0
set pointsize 1.7
set xr [134:262] 
set yr [50:220]
set mxtics
set mytics
# set xtics 140,20,240
# set ytics 40, 20, 200
set label "F_3 [MeV]" at 109, 210
set label "T [MeV]" at 250, 40

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 2

set xtics add ("" 240, "" 260)
set ytics add ("" 220)

set pointsize 1.6
set bar 2.2

set key maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

plo \
'diff_lowT' u 1:(($2-$4)*$1):($1*sqrt($5**2+$3**2)) t "$F_3(f=1f_0)-F_3(f=2f_0)$" w e pt 5 lt 1 lc rgbcolor "red", \
'diff_lowT' u 1:(($4-$6)*$1):($1*sqrt($7**2+$5**2)) t "$F_3(f=2f_0)-F_3(f=3f_0)$" w e pt 7 lt 3 lc rgbcolor "blue"

==> anc/diff_high.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "diff_high.tex"

# set size 0.9, 1.0
set pointsize 1.7
set xr [270:404] 
set yr [60:180]
set mxtics
set mytics
# set xtics 280,20,380
# set ytics 60, 20, 160
set label "F_3 [MeV]" at 109, 210
set label "T [MeV]" at 380, 50

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 2

set xtics add ("" 380, "" 400)
set ytics add ("" 180)

set pointsize 1.6
set bar 2.2

set key maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

plo 'diff_highT' u 1:(($2-$4)*$1):($1*sqrt($5**2+$3**2)) t "$F_3(f=0.50f_0)-F_3(f=0.75f_0)$" w e pt 5 lt 1 lc rgbcolor "red", \
'diff_highT' u 1:(($4-$6)*$1):($1*sqrt($7**2+$5**2)) t "$F_3(f=1.00f_0)-F_3(f=0.75f_0)$" w e pt 7 lt 3 lc rgbcolor "blue"

==> anc/diff_highT <==
280 1.9202 0.0272726	1.4056 0.0321977	1.1 0.0218841
285 1.8648 0.029033	1.3601 0.0323526	1.0635 0.0147866
290 1.8107 0.0314879	1.317 0.0321454	1.0293 0.00841826
295 1.7585 0.0343289	1.2763 0.0314496	0.99671 0.0150855
300 1.7078 0.0368932	1.2384 0.0286354	0.96516 0.0199809
305 1.6584 0.0384276	1.2035 0.0227507	0.93457 0.0224867
310 1.6108 0.0382692	1.1711 0.0144883	0.90516 0.0227741
315 1.5659 0.0363394	1.1405 0.0176604	0.87716 0.0214143
320 1.525 0.0329288	1.1109 0.0234289	0.85068 0.0189822
325 1.4895 0.0285413	1.0824 0.024072	0.82563 0.0159327
330 1.4599 0.0243001	1.0562 0.0190904	0.80173 0.012505
335 1.4343 0.0223426	1.0329 0.0112108	0.77866 0.00885389
340 1.4079 0.0239987	1.0097 0.0123201	0.75618 0.00744122
345 1.377 0.0272951	0.98425 0.0203722	0.73416 0.0110914
350 1.3435 0.0298619	0.95775 0.0239505	0.71258 0.0146347
355 1.3112 0.0311047	0.93197 0.0241579	0.69141 0.017832
360 1.2818 0.0313793	0.90747 0.0230877	0.67067 0.0204177
365 1.2551 0.0309717	0.88418 0.0217537	0.65043 0.0221669
370 1.23 0.0300134	0.86185 0.0203481	0.63075 0.0228937
375 1.2059 0.0286571	0.84029 0.0187686	0.61177 0.0225088
380 1.1825 0.0271709	0.81948 0.0170369	0.59366 0.0212291
385 1.1601 0.0258886	0.79953 0.0154769	0.57657 0.0196331
390 1.1393 0.0251712	0.7806 0.0146425	0.56061 0.0183708
395 1.1202 0.0252921	0.76272 0.0150063	0.54577 0.0178799
400 1.1026 0.0262639	0.74571 0.0165649	0.53192 0.0181709
405 1.0857 0.0277874	0.72933 0.0187379	0.51887 0.0189333
410 1.0688 0.0294103	0.71345 0.020836	0.50642 0.0197511
415 1.0516 0.0307306	0.69805 0.0223129	0.49443 0.0202465
420 1.0339 0.0315181	0.68313 0.0228856	0.48279 0.0201891
425 1.0159 0.0316887	0.6687 0.0225431	0.47147 0.0194383
430 0.99774 0.0313033	0.6548 0.0214071	0.46044 0.0180647
435 0.97954 0.0304798	0.64143 0.0196437	0.44971 0.016137
440 0.96141 0.0293748	0.62858 0.0173777	0.43927 0.0137478
445 0.94344 0.0281689	0.61626 0.0147339	0.42912 0.0109638
450 0.92569 0.0270662	0.60446 0.0118221	0.41926 0.00790622
455 0.90818 0.0262646	0.59319 0.00873106	0.40972 0.00889551
460 0.89094 0.025902	0.58245 0.0101179	0.40051 0.0117741
465 0.87391 0.026041	0.57222 0.0130901	0.39165 0.0147728
470 0.85704 0.0266837	0.5624 0.0165295	0.38308 0.0177256
475 0.84028 0.0278225	0.55286 0.0204173	0.37478 0.020568
480 0.82362 0.0294411	0.54349 0.0246475	0.36671 0.0232957
485 0.8071 0.0314846	0.53424 0.0290823	0.35886 0.0260144
490 0.79074 0.0338406	0.52511 0.0335901	0.35121 0.0287537
495 0.7746 0.0363573	0.5161 0.0380547	0.34374 0.0315265
500 0.75871 0.0388681	0.50722 0.0423831	0.33641 0.0342622
505 0.74309 0.0412123	0.49842 0.0464538	0.3292 0.0369012
510 0.72775 0.0432465	0.48969 0.0502104	0.32208 0.0393558
515 0.7127 0.0448428	0.48097 0.053529	0.31504 0.0415516
520 0.69796 0.0458892	0.47224 0.056349	0.30804 0.0434146
525 0.68353 0.046285	0.46345 0.0585711	0.30105 0.0448524
530 0.66944 0.0459382	0.45455 0.0601078	0.29406 0.0458126
535 0.6557 0.0447745	0.44549 0.0608624	0.28702 0.0462009
540 0.64235 0.0427117	0.43621 0.0607708	0.27991 0.0459439
545 0.6294 0.0397021	0.42664 0.0597542	0.27267 0.044911
550 0.61684 0.0357373	0.41667 0.0578693	0.26531 0.0430201
555 0.6045 0.031047	0.40615 0.0554254	0.25791 0.0401226
560 0.59172 0.0269484	0.39538 0.0539683	0.25118 0.0367894
565 0.57756 0.0269725	0.38646 0.0575638	0.2465 0.0349287
570 0.56298 0.0319281	0.38048 0.0657788	0.24283 0.034928
575 0.54962 0.0388188	0.37549 0.0735627	0.23891 0.0360125
580 0.53769 0.0465356	0.37099 0.0797777	0.2349 0.0375741
585 0.52698 0.0548887	0.36678 0.0843513	0.23078 0.038676
590 0.51736 0.0637661	0.36225 0.0866814	0.22624 0.0385168
595 0.5088 0.0730692	0.35652 0.0858963	0.22101 0.0367255
600 0.50135 0.0827202	0.34875 0.0813721	0.21492 0.0333241
605 0.49506 0.0926729	0.33855 0.0734969	0.20801 0.0288733
610 0.49001 0.102895	0.32611 0.0637358	0.20041 0.024213


==> anc/diff_lowT <==
140 4.4256 0.197841	3.1368 0.149501	2.5311 0.163692
145 4.1252 0.143879	2.9273 0.0898035	2.3301 0.111015
150 3.8292 0.123421	2.6806 0.0781852	2.1074 0.0924387
155 3.5565 0.105773	2.4607 0.0550611	1.8867 0.0725828
160 3.3206 0.0770621	2.2717 0.034358	1.7276 0.0335313
165 3.0976 0.0704324	2.0264 0.0661838	1.4696 0.0842705
170 2.9073 0.0519477	1.9318 0.038867	1.407 0.0403432
175 2.7391 0.0492125	1.7804 0.0321677	1.2557 0.0242718
180 2.5922 0.0345259	1.6234 0.0387218	1.1182 0.0343668
185 2.4809 0.0233364	1.5447 0.0417803	1.0442 0.0344516
190 2.3593 0.0320843	1.445 0.0460407	0.95321 0.039818
195 2.2285 0.02864	1.3298 0.0362745	0.86411 0.0420612
200 2.1026 0.0221603	1.2291 0.0257455	0.7694 0.0244371
205 1.9973 0.0221986	1.1455 0.0214829	0.69062 0.0230953
210 1.9094 0.0259579	1.0742 0.0253191	0.63105 0.02117
215 1.836 0.0331106	1.0142 0.0306294	0.58606 0.0198056
220 1.7716 0.0397038	0.96157 0.0338162	0.54956 0.0269883
225 1.7089 0.0420172	0.91477 0.0323593	0.51544 0.0300351
230 1.6479 0.0408652	0.86612 0.032228	0.47731 0.0294179
235 1.5868 0.0375913	0.81464 0.0332144	0.43316 0.0258681
240 1.5228 0.0335371	0.76893 0.0301627	0.3932 0.0188552
245 1.459 0.0302316	0.72511 0.0231153	0.36174 0.0136682
250 1.3986 0.0275431	0.68002 0.017922	0.33248 0.01073
255 1.3425 0.0245695	0.63605 0.0193722	0.30345 0.0140918
260 1.2903 0.0214413	0.59732 0.0199576	0.27919 0.0174103
265 1.2419 0.0193194	0.56313 0.0185969	0.25829 0.0170664
270 1.1971 0.0193004	0.53395 0.0157718	0.24043 0.0125193
275 1.1551 0.0215173	0.5092 0.0183206	0.22463 0.0119013
280 1.1156 0.0243332	0.47846 0.0202749	0.20449 0.014964


==> anc/genplotv2.py <==
#!/usr/bin/python2

#genplotv2.py
#
#Comfortably generates plots from gnuplot tex terminal output
#Copyright (C) 2015 Hans-Peter Schadler
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.

#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.

#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.

import os
import subprocess
import sys
import fileinput
import string
import re

plotheight=10.0
plotwidth=5.0

def process(arg):
        print '\tGetting plot size from gnuplot file...'
        gnuplotfile = open(arg, "r")
        for line in gnuplotfile:
                m = re.match("[ ]*plotheight[ ]*=[ ]*([.?\d]+)", line)
                if m:
                        print("\t\tplothheight = " + m.group(1));
                        plotheight=float(m.group(1))
                m = re.match("[ ]*plotwidth[ ]*=[ ]*([.?\d]+)", line)
                if m:
                        print("\t\tplothwidth = " + m.group(1));
                        plotwidth=float(m.group(1))
	print '\tRunning gnuplot...'
	try:
		sts = subprocess.check_output(["gnuplot " + arg],shell=True,stderr=subprocess.STDOUT)
	except subprocess.CalledProcessError as e:
		print e.returncode
		print e.output
	
	filename = arg[0:-4]
	
	print '\tBuilding latex file...'
	ftex = open(filename + '_tmp.tex', "w")

	#filenameinlatex = string.replace(filename, "_", "\_")
	filenameinlatex = string.replace(filename, "_", "_")

	latexcontent="\
\\nonstopmode \
\\documentclass{article} \n\
\\usepackage{graphicx} \n\
\\usepackage{nopageno} \n\
\\usepackage{txfonts} \n\
\\usepackage[usenames]{color} \n\
\\usepackage{epstopdf} \n\
\\usepackage[paperwidth=" + str(plotwidth) + "cm, paperheight=" + str(plotheight) + "cm,margin=0.0in]{geometry} \n\
\\begin{document} \n\
\\begin{center} \n\
\\input{" + filenameinlatex + ".tex} \n\
\\end{center} \n\
\\end{document}"

	ftex.write(latexcontent)
	ftex.close()

	print '\tRunning ps2pdf...'
	try:
		sts = subprocess.check_output(["ps2pdf -dEPSCrop " + filename + ".eps " + filename + ".pdf"],shell=True,stderr=subprocess.STDOUT)
	except subprocess.CalledProcessError as e:
		print e.returncode
		print e.output

	print '\tRunning pdflatex...'
	try:
		sts = subprocess.check_output(["pdflatex " + filename + "_tmp.tex"],shell=True,stderr=subprocess.STDOUT)
	except subprocess.CalledProcessError as e:
		print e.returncode
		print e.output
	
	print '\tRunning pdfcrop...'
	try:
		sts = subprocess.check_output(["mv " + filename + "_tmp.pdf " + filename + ".pdf"],shell=True,stderr=subprocess.STDOUT)
	except subprocess.CalledProcessError as e:
		print e.returncode
		print e.output
	# os.rename(filename + "_tmp.pdf", filename + ".pdf")

	print '\tCleaning up...'
	os.remove(filename + "_tmp.tex")
	os.remove(filename + "_tmp.log")
	os.remove(filename + "_tmp.aux")
	# os.remove(filename + "_tmp.pdf")
	os.remove(filename + ".eps")
	os.remove(filename + ".tex")

# Starting main part...
for arg in sys.argv[1:]:
	print 'Processing ' + arg + ' ...'
	process(arg)
	print ''

print 'Everything finished!'


==> anc/gnuplot.settings <==
###### Temp calculation
# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

==> anc/gnuplot_pollfenergy.settings <==
ymin=-300
ymax=650

set xrange [100:310]
set yrange [ymin:ymax]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\langle F_{N} \\rangle$}" at screen 0.06,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

# set xtics add ("" 90)
set ytics add ("" 600)

set key at graph 0.98,0.98 maxrows 5

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.2
set bar 2.0

# Constants
b0 = 9.0/(16.0*pi**2.0);
b1 = 1.0/(4.0*pi**4.0);
r1 = 0.3106; # fm
conv=197.3269718 # MeV fm

# Fit values
c0 = 43.1
c0err = 0.3
c2 = 343236.0
c2err = 41191.0
d2 = 5514.0
d2err = 755.0

# Formulas
f(b) = ((10.0*b0)/b)**(-b1/(2.0*b0**2.0))*exp(-b/(20.0*b0))
aor1(b) = (c0*f(b) + c2*(10.0/b)*f(b)**3.0)/(1 + d2*(10.0/b)*f(b)**2.0)
a(b) = aor1(b)*r1

T6(b) = 1.0/(a(b)*6.0)*conv
T8(b) = 1.0/(a(b)*8.0)*conv
T10(b) = 1.0/(a(b)*10.0)*conv
T12(b) = 1.0/(a(b)*12.0)*conv
T32(b) = 1.0/(a(b)*32.0)*conv
##### END Temp calculation

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0


==> anc/poll_casimir_v_T_diff_lowT.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_casimir_v_T_diff_lowT.tex"

load "gnuplot.settings"

set xrange [125:375]
set yrange [-0.50:0.10]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$\\delta_8$}" at screen 0.10,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
set ytics add ("" 0.1)

set key at graph 0.95,0.25 maxrows 4  samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

cc3=3.0
cc6=6.0
cc8=8.0
cc10=10.0
cc15=15.0
cc15prime=15.0
cc24=24.0
cc27=27.0

dd3=1.0
dd6=5.0/2.0
dd8=9.0/4.0
dd10=9.0/2.0
dd15=4.0
dd15prime=7.0
dd24=25.0/4.0
dd27=6.0

# set label 3 "$48^3 \\times 12$" at graph 0.60,0.50

set style arrow 3 nohead ls 2 lc rgbcolor "black" lw 1.0
set arrow from 125,0 to 375,0 as 3 front

plot \
"24x6/poll_v_beta.res" u (T6($1)):(($3/cc3)**(1.0/dd3)-($7/cc8)**(1.0/dd8))/($3/cc3)**(1.0/dd3):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$N_\\tau=6$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"32x8/poll_v_beta.res" u (T8($1)):(($3/cc3)**(1.0/dd3)-($7/cc8)**(1.0/dd8))/($3/cc3)**(1.0/dd3):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$N_\\tau=8$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"40x10/poll_v_beta.res" u (T10($1)):(($3/cc3)**(1.0/dd3)-($7/cc8)**(1.0/dd8))/($3/cc3)**(1.0/dd3):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$N_\\tau=10$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-green", \
"48x12/poll_v_beta.res" u (T12($1)):(($3/cc3)**(1.0/dd3)-($7/cc8)**(1.0/dd8))/($3/cc3)**(1.0/dd3):( sqrt(  ( cc3*($7/cc8)**(1.0/dd8)/($3**2)*($4+$27) )**2  + ( 1.0/dd8*cc3/(cc8**(1.0/dd8))*$7**(1.0/dd8 - 1)/$3*($8+$29) )**2  ) ) t "$N_\\tau=12$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "red"


==> anc/poll_v_T_fund_0.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_v_T_fund_0.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.004:0.2]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{3}^{\\rm{\\,bare}}$}" at screen 0.07,0.94 rotate by 0

set format x "%.0f"
set format y "%.2f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 0.2)

set key at graph 0.35,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"24x6/poll_v_beta_const_flow_0.res" u (T6($1)):($3/cc3*exp((-$19-00)/(T6($1)))):(($4+$27)/cc3) t "$N_\\tau=6$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"32x8/poll_v_beta_const_flow_0.res" u (T8($1)):($3/cc3*exp((-$19-00)/(T8($1)))):(($4+$27)/cc3) t "$N_\\tau=8$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"40x10/poll_v_beta_const_flow_0.res" u (T10($1)):($3/cc3*exp((-$19-00)/(T10($1)))):(($4+$27)/cc3) t "$N_\\tau=10$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-green", \
"48x12/poll_v_beta_const_flow_0.res" u (T12($1)):($3/cc3*exp((-$19-00)/(T12($1)))):(($4+$27)/cc3) t "$N_\\tau=12$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "red"


==> anc/poll_v_T_fund_1.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "poll_v_T_fund_1.tex"

load "gnuplot.settings"

set xrange [100:950]
set yrange [-0.02:1.0]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.5}{$P_{3}$}" at screen 0.09,0.94 rotate by 0

set format x "%.0f"
set format y "%.1f"

set mxtics 5
set mytics 5

set xtics add ("" 800, "" 900)
set ytics add ("" 1.0)

set key at graph 0.35,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"24x6/poll_v_beta_const_flow_1.res" u (T6($1)):($3/cc3*exp((-$19-00)/(T6($1)))):(($4+$27)/cc3) t "$N_\\tau=6$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"32x8/poll_v_beta_const_flow_1.res" u (T8($1)):($3/cc3*exp((-$19-00)/(T8($1)))):(($4+$27)/cc3) t "$N_\\tau=8$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"40x10/poll_v_beta_const_flow_1.res" u (T10($1)):($3/cc3*exp((-$19-00)/(T10($1)))):(($4+$27)/cc3) t "$N_\\tau=10$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-green", \
"48x12/poll_v_beta_const_flow_1.res" u (T12($1)):($3/cc3*exp((-$19-00)/(T12($1)))):(($4+$27)/cc3) t "$N_\\tau=12$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "red"


==> anc/pollfenergy_v_T_3_mass_flow3_Nt6.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_3_mass_flow3_Nt6.tex"

load "gnuplot.settings"

set xrange [145:175]
set yrange [420-80:580-80]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 170, "" 175)
set ytics add ("" 500)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"24x6/poll_v_beta_const_flow_3.res" u (T6($1)):(-T6($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T6($1)) t "$m_s/m_l=20$, $24^3 \\times 6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-red",\
"0.025ms/32x6/poll_v_beta_const_flow_3.res" u (T6($1)):(-T6($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T6($1)) t "$m_s/m_l=40$, $32^3 \\times 6$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "#483D8B"


==> anc/pollfenergy_v_T_3_mass_flow3_Nt8.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_3_mass_flow3_Nt8.tex"

load "gnuplot.settings"

set xrange [145:175]
set yrange [420-80:580-80]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 170, "" 175)
set ytics add ("" 500)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"32x8/poll_v_beta_const_flow_3.res" u (T8($1)):(-T8($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T8($1)) t "$m_s/m_l=20$, $32^3 \\times 8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "blue",\
"0.025ms/32x8/poll_v_beta_const_flow_3.res" u (T8($1)):(-T8($1)*log($3/cc3))+($19+100):(($4+$27)/($3)*T8($1)) t "$m_s/m_l=40$, $32^3 \\times 8$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "dark-green"

==> anc/pollfenergy_v_T_8_mass_flow3_Nt6.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_8_mass_flow3_Nt6.tex"

load "gnuplot.settings"

set xrange [145:175]
set yrange [700:1000]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{8}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 170, "" 175)
set ytics add ("" 1000)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"24x6/poll_v_beta_const_flow_3.res" u (T6($1)):(-T6($1)*log($7/cc8))+($19+100)*dd8:(($8+$29)/($7)*T6($1)) t "$m_s/m_l=20$, $24^3 \\times 6$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "dark-red",\
"0.025ms/32x6/poll_v_beta_const_flow_3.res" u (T6($1)):(-T6($1)*log($7/cc8))+($19+100)*dd8:(($8+$29)/($7)*T6($1)) t "$m_s/m_l=40$, $32^3 \\times 6$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "#483D8B"


==> anc/pollfenergy_v_T_8_mass_flow3_Nt8.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_8_mass_flow3_Nt8.tex"

load "gnuplot.settings"

set xrange [145:175]
set yrange [700:1000]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{8}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 170, "" 175)
set ytics add ("" 1000)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"32x8/poll_v_beta_const_flow_3.res" u (T8($1)):(-T8($1)*log($7/cc8))+($19+100)*dd8:(($8+$29)/($7)*T8($1)) t "$m_s/m_l=20$, $32^3 \\times 8$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "blue",\
"0.025ms/32x8/poll_v_beta_const_flow_3.res" u (T8($1)):(-T8($1)*log($7/cc8))+($19+100)*dd8:(($8+$29)/($7)*T8($1))  t "$m_s/m_l=40$, $32^3 \\times 8$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "dark-green"

==> anc/pollfenergy_v_T_fund_lowT.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_fund_lowT.tex"

load "gnuplot_pollfenergy.settings"

set xrange [136:375]
set yrange [0:575]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 350, "" 400)
# set ytics add ("" 600)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

plot \
"./cont_conventional/cont_finalcontfq.dat" every 6 u 1:($3):($4) t "Conv. ren. F" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray10", \
"24x6/poll_v_beta.res" u (T6($1)):(-T6($1)*log($3/cc3)+$19)+100:(($4+$27)/($3)*T6($1)) t "$N_\\tau=6$" w yerror lw 3.5 lt 1 pt 10 lc rgbcolor "brown", \
"32x8/poll_v_beta.res" u (T8($1)):(-T8($1)*log($3/cc3)+$19)+100:(($4+$27)/($3)*T8($1)) t "$N_\\tau=8$" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "blue", \
"40x10/poll_v_beta.res" u (T10($1)):(-T10($1)*log($3/cc3)+$19)+100:(($4+$27)/($3)*T10($1)) t "$N_\\tau=10$" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-green", \
"48x12/poll_v_beta.res" u (T12($1)):(-T12($1)*log($3/cc3)+$19)+100:(($4+$27)/($3)*T12($1)) t "$N_\\tau=12$" w yerror lw 3.5 lt 1 pt 4 lc rgbcolor "red"

# "./cont_conventional/cont_new.dat" u 1:($1*$2):($1*$3) t "Conv. ren. F" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray10"



==> anc/pollfenergy_v_T_wilsoncomp.gpl <==
plotheight=8.00
plotwidth=10.00
set term epslatex size plotwidth cm, plotheight cm dashed color

set output "pollfenergy_v_T_wilsoncomp.tex"

load "gnuplot_pollfenergy.settings"

set xrange [100:650]
set yrange [-200:600]
# set yrange [*:*]

unset xlabel
set label 1 "\\scalebox{1.4}{$T$ [MeV]}" at screen 0.82,0.07
unset ylabel
set label 2 "\\scalebox{1.2}{$F_{3}$~[MeV]}" at screen 0.01,0.94 rotate by 0

set format x "%.0f"
set format y "%.0f"

set mxtics 5
set mytics 5

set xtics add ("" 600)
# set ytics add ("" 600)

set key at graph 0.95,0.95 maxrows 6 samplen 2 spacing 1

set bmargin 2.5
set tmargin 0.3
set lmargin 8.0
set rmargin 0.5

set pointsize 1.6
set bar 2.2

set label 3 "$32^3 \\times 8$" at graph 0.60,0.50

plot \
"./cont_conventional/cont_finalcontfq.dat" every 12 u 1:($3):($4) t "Conv. ren. F" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray10", \
"wilson/poll_v_beta.res" u (T8($1)):(-T8($1)*log($3/cc3)+$19)+95:(($4+$27)/($3)*T8($1)) t "Wilson flow" w yerror lw 3.5 lt 1 pt 8 lc rgbcolor "red", \
"32x8/poll_v_beta.res" u (T8($1)):(-T8($1)*log($3/cc3)+$19)+100:(($4+$27)/($3)*T8($1)) t "Symanzik flow" w yerror lw 3.5 lt 1 pt 6 lc rgbcolor "dark-green"

# "./cont_conventional/cont_new.dat" u 1:($1*$2):($1*$3) t "Conv. ren. F" w yerror lw 3.5 lt 1 pt 2 lc rgbcolor "gray10"

==> anc/wilson/poll_v_beta.res <==
#Results file for Polyakov loop representations including shift and systematic errors from flow
#Number behind the name enumerates the column. The enumeration starts as in C notation with 0!
#beta_0 #t_1 pollD3_2 err_3 pollD6_4 err_5 pollD8_6 err_7 pollD10_8 err_9 pollD15_10 err_11 pollD15prime_12 err_13 pollD24_14 err_15 pollD27_16 err_17 shiftD3_18 shiftD6_19 shiftD8_20 shiftD10_21 shiftD15_22 shiftD15prime_23 shiftD24_24 shiftD27_25 D3err_26 D6err_27 D8err_28 D10err_29 D15err_30 D15primeerr_31 D24err_32 D27err_33
6.050 1.130000000000000e+00 4.890659481441482e-02 8.222165721781752e-04 1.672459141117025e-03 3.506636301091573e-04 2.382620656153667e-03 5.924191675102228e-04 3.834514446618803e-04 2.352426676268654e-04 3.612793978834629e-04 2.478466832163903e-04 3.125712733121097e-04 1.908568402170994e-04 8.197616910499263e-05 1.971717247783254e-04 -6.622250060278680e-04 2.769871654395525e-04 0 0 0 0 0 0 0 0 0.000181116814485 9.08724102298e-06 2.92971224463e-05 6.1437656588e-07 2.03416757537e-07 2.4613994589e-07 1.94046114469e-06 6.27386455913e-06
6.195 1.490000000000000e+00 1.248761451777486e-01 3.250605187115986e-03 6.117617181164988e-03 1.320773568068704e-03 1.548340348572513e-02 2.003530859287377e-03 2.889234998091068e-04 7.923861079004273e-04 1.409607751897253e-03 8.405056295631478e-04 9.120173983681940e-04 5.583609410929073e-04 1.122773093369152e-03 5.843048852905463e-04 -8.460939464960429e-04 9.314276310002428e-04 0 0 0 0 0 0 0 0 1.36698297486e-05 1.84387283499e-06 3.94779612513e-06 2.42294240107e-07 1.13673777253e-07 3.86401819395e-09 4.06145791519e-08 8.65311781043e-07
6.245 1.640000000000000e+00 1.629174284861055e-01 4.251597967665891e-03 1.663966309551619e-02 1.484118687979279e-03 3.565682556204497e-02 2.593812643054922e-03 2.865073872817869e-03 8.692775368014372e-04 4.875519961921699e-03 1.116677388748579e-03 9.118897405475693e-04 7.069576728256989e-04 7.443934130323557e-04 6.974063410968654e-04 1.943931529807571e-03 1.030196750170294e-03 0 0 0 0 0 0 0 0 0.000200979026105 4.38057943162e-05 8.6016468345e-05 6.13273999787e-06 1.51734616617e-05 3.06100883857e-06 7.82932495356e-07 6.81204483757e-06
6.315 1.880000000000000e+00 2.603513577026285e-01 3.876809484024993e-03 3.306779876802966e-02 1.845448594442324e-03 6.405161986373588e-02 3.180714790005489e-03 3.469678332840108e-03 1.119833534215939e-03 9.503053035889742e-03 1.740494758662455e-03 1.584856077823260e-03 9.077127647606742e-04 1.852934742595029e-03 1.100417150777900e-03 3.503308656934169e-03 1.350788690282359e-03 0 0 0 0 0 0 0 0 0.000358649456629 0.00010880264023 0.000193777294336 1.27674373101e-05 4.30445264097e-05 7.63409501674e-06 6.01326672503e-06 1.30330981542e-05
6.390 2.180000000000000e+00 4.347090060768793e-01 6.795021957832533e-03 9.320204123051039e-02 3.481360737829374e-03 1.706840280522405e-01 5.616540399533287e-03 1.196332854929848e-02 1.719165162824555e-03 3.479985498400627e-02 2.765652096700490e-03 1.263564997766084e-03 1.232281220815583e-03 3.964866224819509e-03 1.752297140536483e-03 6.620773457317699e-03 2.363373244492653e-03 0 0 0 0 0 0 0 0 0.000226822838879 0.00011374491601 0.000190027533241 2.65266655985e-05 6.21041984063e-05 6.02441813916e-07 1.23889542495e-05 1.42514081477e-05
6.488 2.640000000000000e+00 7.883108701977796e-01 9.090231368879041e-03 3.026755462682535e-01 7.544687365657555e-03 5.186750837283041e-01 1.176112913707306e-02 7.751716184492705e-02 3.802141875614308e-03 1.792973720630288e-01 6.936839894286806e-03 1.627366526449832e-02 2.109500811885909e-03 4.343316683051247e-02 3.550171108691645e-03 6.045214887926005e-02 4.477138886761654e-03 0 0 0 0 0 0 0 0 0.00059068844978 0.000538829904253 0.000835747585304 0.000235119141227 0.000489670048029 6.54725501983e-05 0.000171476870612 0.00022926004886
6.550 2.980000000000000e+00 1.022418486175009e+00 9.026312266998494e-03 5.139114464097104e-01 9.869049465723893e-03 8.490991307599584e-01 1.470221880941834e-02 1.680089762322857e-01 6.278341079849074e-03 3.752276359294685e-01 1.100233761085867e-02 3.864921513725006e-02 3.928415458367390e-03 1.114475616124598e-01 6.834632024110125e-03 1.516318959595964e-01 8.264050550654514e-03 0 0 0 0 0 0 0 0 0.000736563115009 0.00087151916571 0.00130377523896 0.000488011010286 0.000969657107468 0.00016395162565 0.00042582956846 0.000562147184596
6.608 3.340000000000000e+00 1.268167789424878e+00 7.162808424958609e-03 8.272979744401728e-01 1.073659598195302e-02 1.311995486058840e+00 1.553371541412794e-02 3.659368470658717e-01 8.495232024450785e-03 7.534528941818194e-01 1.529584312499785e-02 1.194435117336123e-01 5.654759658726850e-03 3.008051505730328e-01 1.064414504686062e-02 3.943302917499583e-01 1.302255906694302e-02 0 0 0 0 0 0 0 0 0.000158040194878 0.000240420079173 0.00034659283884 0.000179452341872 0.000331146758819 8.90839356123e-05 0.000197777337033 0.000247639069958
6.800 2.150000000000000e+00 1.343345466901766e+00 6.086682098269085e-03 8.801460577461515e-01 9.255512526759199e-03 1.402980396279925e+00 1.349421246677748e-02 3.689292742174015e-01 7.116152564799113e-03 7.693110133848186e-01 1.301626967159907e-02 1.125047331150418e-01 4.443912140908416e-03 2.797681743331593e-01 8.798451976960123e-03 3.654356304620018e-01 1.096476405930324e-02 -92.380483 -92.380483 0 0 0 0 0 0 0.000844403931766 0.00132718956715 0.00191970095992 0.000956129253401 0.00180513043882 0.000425131843042 0.000984660574159 0.001252801229
7.030 3.330000000000000e+00 1.975553144781522e+00 5.408997174653395e-03 2.156416934880291e+00 1.414813163654192e-02 3.175872210801565e+00 1.896570046808067e-02 1.651366638822267e+00 1.927064304645783e-02 3.001885281355238e+00 3.136624489652107e-02 9.704854865332255e-01 1.831631536106200e-02 2.053180906662543e+00 3.408800005925572e-02 2.537102529667173e+00 4.042054253801907e-02 -92.380483 -92.380483 0 0 0 0 0 0 0.000277199761522 0.000734679760291 0.000977941021565 0.000980731002267 0.00159533226524 0.000869072189225 0.00165336656254 0.00196592022717
7.150 2.600000000000000e-01 5.390092552883080e-01 2.771489795713505e-03 8.696822661818715e-02 1.308225167038192e-03 1.746877901923627e-01 2.281838498643856e-03 5.187571864966958e-03 5.726833808188062e-04 1.796131330527363e-02 8.811602280991938e-04 8.314198379333510e-04 4.277615058185418e-04 6.388087149240619e-04 5.610054769376603e-04 1.389452408562547e-03 7.326715460517007e-04 -573.8297577828 -573.8297577828 0 0 0 0 0 0 0.000616919856308 0.000241479851087 0.000440460877363 2.6570074657e-05 7.90910597736e-05 2.68644676735e-06 6.80823977406e-06 7.97468693255e-06
7.280 3.300000000000000e-01 7.418845591183068e-01 3.101835692277565e-03 1.888099108446826e-01 2.274422547404926e-03 3.547317807547704e-01 3.480431687567646e-03 2.077182917529754e-02 8.542342682922293e-04 6.222976006227557e-02 1.591236196190123e-03 1.075243543780288e-03 5.110457155390113e-04 4.678795141782014e-03 7.269013635266490e-04 7.955060931917354e-03 1.003883817843277e-03 -573.8297577828 -573.8297577828 0 0 0 0 0 0 0.000995440192307 0.000619577331683 0.00104918082777 0.000122518006998 0.000321259174876 7.99514572029e-06 3.9435387272e-05 5.96469373074e-05
7.373 3.900000000000000e-01 8.993663114596001e-01 3.023344733699672e-03 3.053555279013381e-01 2.675208378914495e-03 5.458720919575945e-01 4.243333557099772e-03 5.067996929725340e-02 1.197753076379174e-03 1.350263198388821e-01 2.248891088304034e-03 4.928622262034390e-03 6.875576762108021e-04 1.734936482651047e-02 9.177970240715241e-04 2.561159854106745e-02 1.153244407701745e-03 -573.8297577828 -573.8297577828 0 0 0 0 0 0 0.0020875897946 0.00173490475034 0.00280039108759 0.000501626518153 0.00119808164088 6.50450772744e-05 0.00022587978361 0.000328467756967
7.596 5.800000000000000e-01 1.259400246900561e+00 3.086071860980877e-03 6.961717343830256e-01 4.403364833471748e-03 1.148707184132555e+00 6.470233847239172e-03 2.144373763979427e-01 3.044226792501798e-03 4.895470733235904e-01 5.792314404925271e-03 3.923910708938942e-02 1.706975495456398e-03 1.191327987226818e-01 3.394470400414864e-03 1.654713900850039e-01 4.384486327355878e-03 -573.8297577828 -573.8297577828 0 0 0 0 0 0 0.00309868001056 0.00423607850603 0.00630125784255 0.00232258275194 0.00472161408159 0.000672233621389 0.00179091255968 0.00238030399
7.825 2.200000000000000e-01 8.209722258357216e-01 2.083956479381652e-03 2.397048243730242e-01 1.610373313253803e-03 4.399834574086811e-01 2.625642832994026e-03 3.197146875360661e-02 7.117618912776317e-04 9.018280891538984e-02 1.343996278543701e-03 2.648073192677913e-03 4.784713682226470e-04 9.015801867341189e-03 7.382319149977847e-04 1.370091232489190e-02 1.076109885227943e-03 -1002.3495888329 -1002.3495888329 0 0 0 0 0 0 0.00567123624828 0.00419895383698 0.00692355555232 0.00102916076189 0.00255786004641 0.000108068708222 0.000412359517319 0.000607205031308

